EEGDash: An open-source platform for machine learning on public neurophysiological data

Public recordings of electroencephalography (EEG), magnetoencephalography (MEG), intracranial EEG (iEEG), functional near-infrared spectroscopy (fNIRS) and electromyography (EMG) are easy to find and hard to train on. Turning a deposit into model input still means writing download, parsing, repair and windowing code for each dataset, and a dataset that meets a metadata standard can still fail to load. EEGDash is an open-source registry over public Brain Imaging Data Structure (BIDS) datasets from the OpenNeuro and NEMAR archives and from local deposits. Each dataset becomes a Python class; format defects are repaired lazily; signal handling, windowing and format checking are delegated to MNE-Python, Braindecode and the official BIDS validator. Semantic search, a web browser, publication-derived dataset tags and a feature-extraction module share the registry. EEGDash indexes the metadata of 892 public BIDS datasets (43,911 participants and 126,672 hours across the five modalities), loads any of them into a PyTorch dataset without custom data-loading code, and shows on 503 OpenNeuro EEG datasets that passing the BIDS validator does not predict whether a dataset loads (Spearman $\rho = -0.05$), so an archive built for machine learning has to track both.

==> anc/dataset_catalogue.csv <==
dataset_id,title,source_archive,recording_modality,population,stimulus_modality,experiment_type,n_subjects,n_sessions,n_tasks,n_records,max_channels,max_sampling_rate_hz,duration_hours,size_gb,license,dataset_doi,paper_doi_or_url,eegdash_page
ds007406,EEG dataset on consumer responses to extreme versus traditional marketing videos,OpenNeuro,EEG,Healthy,Visual,Affect,10,0,1,10,14,256,0.5,0.03,CC0,10.18112/openneuro.ds007406.v1.0.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS007406.html
ds008104,FNR Effort Study EEG Dataset,OpenNeuro,EEG,Healthy,Visual,Affect,81,0,1,81,72,4096,54.6,214.89,CC0,10.18112/openneuro.ds008104.v1.0.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS008104.html
ds008730,Flavors of Reward Positivity: Testing the Psychometric Properties of Tasks used to Elicit the Reward Positivity in Healthy Individuals,OpenNeuro,EEG,Healthy,Visual,Affect,104,0,3,311,143,1000,33.8,46.96,CC0,10.18112/openneuro.ds008730.v1.0.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS008730.html
nm000112,FACED - Finer-grained Affective Computing EEG Dataset,NEMAR,EEG,Healthy,Visual,Affect,123,0,1,123,32,1000,155.3,33.72,CC-BY-4.0,10.82901/nemar.nm000112,10.1038/s41597-023-02650-w,https://eegdash.org/api/dataset/eegdash.dataset.NM000112.html
nm000377,"Human Responses to Visually Evoked Threat: intracranial EEG during virtual-reality heights, no-heights and shark stimuli (3 patients)",NEMAR,iEEG,Epilepsy,Visual,Affect,3,0,3,8,128,3052,0.9,9.99,CC0-1.0,10.82901/nemar.nm000377,10.1016/j.cub.2020.11.035,https://eegdash.org/api/dataset/eegdash.dataset.NM000377.html
on002721,An EEG dataset recorded during affective music listening,NEMAR,EEG,Healthy,Auditory,Affect,31,0,0,185,19,1000,,3.60,CC0,10.82901/nemar.on002721,10.1016/j.neulet.2014.05.003,https://eegdash.org/api/dataset/eegdash.dataset.ON002721.html
on002722,A dataset recorded during development of an affective brain-computer music interface: calibration session,NEMAR,EEG,Healthy,Auditory,Affect,19,0,0,94,37,1000,,6.55,CC0,10.82901/nemar.on002722,10.1038/s41597-020-0507-6,https://eegdash.org/api/dataset/eegdash.dataset.ON002722.html
on002724,A dataset recorded during development of an affective brain-computer music interface: training sessions,NEMAR,EEG,Healthy,Auditory,Affect,10,3,0,96,37,1000,,9.15,CC0,10.82901/nemar.on002724,10.1038/s41597-020-0507-6,https://eegdash.org/api/dataset/eegdash.dataset.ON002724.html
on002725,A dataset recording joint EEG-fMRI during affective music listening,NEMAR,EEG,Healthy,Auditory,Affect,21,0,5,105,46,1000,,16.45,CC0,10.82901/nemar.on002725,10.1038/s41598-019-45105-2,https://eegdash.org/api/dataset/eegdash.dataset.ON002725.html
on003004,Imagined Emotion Study,NEMAR,EEG,Healthy,Auditory,Affect,34,0,1,34,235,256,49.1,38.70,CC0,10.82901/nemar.on003004,10.3389/neuro.09.061.2009,https://eegdash.org/api/dataset/eegdash.dataset.ON003004.html
on003374,Dataset of neurons and intracranial EEG from human amygdala during aversive dynamic visual stimulation,NEMAR,iEEG,Epilepsy,Visual,Affect,9,1,1,18,4,2000,2.6,0.31,CC0,10.82901/nemar.on003374,10.1016/j.neuroimage.2020.116705,https://eegdash.org/api/dataset/eegdash.dataset.ON003374.html
on003568,Mood induction in MDD and healthy adolescents,NEMAR,MEG,Depression,Visual,Affect,51,0,2,118,348,1200,22.5,132.52,CC0,10.82901/nemar.on003568,10.1101/2021.03.04.433969,https://eegdash.org/api/dataset/eegdash.dataset.ON003568.html
on003751,Dataset on Emotion with Naturalistic Stimuli (DENS),NEMAR,EEG,Healthy,Visual,Affect,38,0,1,38,131,250,19.9,4.79,CC0,10.82901/nemar.on003751,10.1101/2021.08.04.455041,https://eegdash.org/api/dataset/eegdash.dataset.ON003751.html
on004324,ToonFaces,NEMAR,EEG,Healthy,Visual,Affect,26,1,1,26,38,500,19.2,2.64,CC0,10.82901/nemar.on004324,10.21203/rs.3.rs-1886096/v1,https://eegdash.org/api/dataset/eegdash.dataset.ON004324.html
on005540,EmoEEG-MC: A Multi-Context Emotional EEG Dataset for Cross-Context Emotion Decoding,NEMAR,EEG,Healthy,Visual,Affect,59,0,1,103,68,1200,161.7,75.59,CC0,10.82901/nemar.on005540,10.1038/s41597-023-02650-w,https://eegdash.org/api/dataset/eegdash.dataset.ON005540.html
on006850,Urban Appraisal: Physiological Recording during Rating of Different Urban Environments,NEMAR,EEG,Healthy,Visual,Affect,63,2,1,126,66,500,78.8,37.24,CC0,10.82901/nemar.on006850,10.1101/2025.10.31.685763,https://eegdash.org/api/dataset/eegdash.dataset.ON006850.html
on006866,Discrepancy between self-report and neurophysiological markers of socio-affective responses in lonely individuals,NEMAR,EEG,Healthy,Visual,Affect,148,0,1,148,69,1000,123.4,127.05,CC0,10.82901/nemar.on006866,10.31234/osf.io/v9dt3_v2,https://eegdash.org/api/dataset/eegdash.dataset.ON006866.html
on007640,Dataset of emotion recognition using validated video stimuli with large-scale behavioral survey and MEG recordings,NEMAR,MEG,Healthy,Visual,Affect,23,4,4,94,,1024,45.2,95.40,CC0,10.82901/nemar.on007640,10.1038/s41597-020-00630-y,https://eegdash.org/api/dataset/eegdash.dataset.ON007640.html
on007688,The Temporal Sequence of Party Leader Incongruence,NEMAR,EEG,Healthy,Visual,Affect,44,0,2,88,69,250,22.8,14.43,CC0,10.82901/nemar.on007688,10.31234/osf.io/2b8qg_v1,https://eegdash.org/api/dataset/eegdash.dataset.ON007688.html
on008062,EEG and hedonic responses to sonic-seasoning soundscapes,NEMAR,EEG,Healthy,Auditory,Affect,30,0,1,30,14,128,1.0,0.02,CC0,10.82901/nemar.on008062,,https://eegdash.org/api/dataset/eegdash.dataset.ON008062.html
on008701,MET - Music-Induced Emotion EEG Dataset,NEMAR,EEG,Healthy,Auditory,Affect,20,20,1,399,67,1000,14.5,14.02,CC0,10.82901/nemar.on008701,,https://eegdash.org/api/dataset/eegdash.dataset.ON008701.html
on008862,EEG and hedonic responses to sonic-seasoning soundscapes,NEMAR,EEG,Healthy,Auditory,Affect,30,0,1,30,47,128,1.0,0.06,CC0,10.82901/nemar.on008862,,https://eegdash.org/api/dataset/eegdash.dataset.ON008862.html
on007827,Loneliness EEG - Roving Oddball Task,NEMAR,EEG,Healthy,Visual,Affect/Attention,99,0,1,99,73,2048,,77.46,CC0,10.18112/openneuro.ds007827.v1.0.0,10.31219/osf.io/j5v9b,https://eegdash.org/api/dataset/eegdash.dataset.ON007827.html
on002723,A dataset recorded during development of an affective brain-computer music interface: testing session,NEMAR,EEG,Healthy,Auditory,Affect/Intervention,8,0,0,44,37,1000,,2.79,CC0,10.82901/nemar.on002723,10.1145/3059005,https://eegdash.org/api/dataset/eegdash.dataset.ON002723.html
ds005691,SpinalExpect_Invasive,OpenNeuro,iEEG,Chronic pain,Multisensory,Attention,8,0,1,8,8,2500,5.9,0.76,CC0,10.18112/openneuro.ds005691.v1.0.0,10.1016/j.neuroimage.2022.119050,https://eegdash.org/api/dataset/eegdash.dataset.DS005691.html
ds006563,Dimension-based attention modulates early visual processing,OpenNeuro,EEG,Healthy,Visual,Attention,12,0,1,12,64,500,12.6,6.05,CC0,10.18112/openneuro.ds006563.v1.0.0,10.1111/j.1469-8986.2010.00998.x,https://eegdash.org/api/dataset/eegdash.dataset.DS006563.html
ds006593,cBCI Matrix Multimodal Dataset,OpenNeuro,EEG,Healthy,Visual,Attention,21,1,1,21,19,300,5.6,0.65,CC0,10.18112/openneuro.ds006593.v1.0.0,10.3217/978-3-99161-050-2-196,https://eegdash.org/api/dataset/eegdash.dataset.DS006593.html
nm000120,Oikonomou2016 – SSVEP MAMEM 2 dataset,NEMAR,EEG,Healthy,Visual,Attention,11,1,1,55,256,250,5.1,4.73,ODC-By-1.0,10.82901/nemar.nm000120,10.48550/arxiv.1602.00904,https://eegdash.org/api/dataset/eegdash.dataset.NM000120.html
nm000131,Wang2021 – Combined SSVEP dataset with single stimulus location for two inputs,NEMAR,EEG,Healthy,Visual,Attention,8,1,1,22,31,1000,6.2,2.76,CC BY 4.0,10.82901/nemar.nm000131,10.1111/ejn.15030,https://eegdash.org/api/dataset/eegdash.dataset.NM000131.html
nm000136,"Guttmann-Flury et al. 2025 (P300) — Dataset combining EEG, eye-tracking, and high-speed video for ocular activity analysis across BCI paradigms",NEMAR,EEG,Healthy,Visual,Attention,31,3,1,63,65,1000,11.2,7.89,CC0,10.82901/nemar.nm000136,10.1038/s41597-025-04861-9,https://eegdash.org/api/dataset/eegdash.dataset.NM000136.html
nm000154,EEG meditation study,NEMAR,EEG,Healthy,No stimulus,Attention,24,3,1,40,74,256,27.6,6.11,CC0,10.82901/nemar.nm000154,10.3389/fpsyg.2013.00688,https://eegdash.org/api/dataset/eegdash.dataset.NM000154.html
nm000163,c-VEP and Burst-VEP dataset from Castillos et al. (2023),NEMAR,EEG,Healthy,Visual,Attention,12,1,1,12,32,500,0.9,0.17,CC-BY-4.0,10.82901/nemar.nm000163,10.1016/j.neuroimage.2023.120446,https://eegdash.org/api/dataset/eegdash.dataset.NM000163.html
nm000168,BNCI 2015-013 Error-Related Potentials dataset,NEMAR,EEG,Healthy,Visual,Attention,6,20,1,120,64,512,6.1,2.18,CC-BY-NC-ND-4.0,10.82901/nemar.nm000168,10.1109/tnsre.2010.2053387,https://eegdash.org/api/dataset/eegdash.dataset.NM000168.html
nm000184,"BCI Competition 2020 Track 5 — ERP during walking (scalp, ear-EEG, and IMU)",NEMAR,EEG,Healthy,Visual,Attention,15,1,1,45,46,100,2.5,0.23,CC-BY-4.0,10.82901/nemar.nm000184,,https://eegdash.org/api/dataset/eegdash.dataset.NM000184.html
nm000188,BNCI 2014-009 P300 dataset,NEMAR,EEG,Healthy,Visual,Attention,10,3,1,30,16,256,1.6,0.07,CC-BY-NC-ND-4.0,10.82901/nemar.nm000188,10.1088/1741-2560/11/3/035008,https://eegdash.org/api/dataset/eegdash.dataset.NM000188.html
nm000189,BNCI 2015-003 P300 dataset,NEMAR,EEG,Healthy,Auditory,Attention,10,1,1,40,8,256,1.9,0.02,CC-BY-NC-ND-4.0,10.82901/nemar.nm000189,10.3389/fnins.2011.00112,https://eegdash.org/api/dataset/eegdash.dataset.NM000189.html
nm000190,BNCI 2015-012 PASS2D P300 dataset,NEMAR,EEG,Healthy,Auditory,Attention,10,1,1,20,63,250,13.6,2.32,CC-BY-NC-ND-4.0,10.82901/nemar.nm000190,10.3389/fnins.2011.00112,https://eegdash.org/api/dataset/eegdash.dataset.NM000190.html
nm000192,BNCI 2015-006 Music BCI dataset,NEMAR,EEG,Healthy,Auditory,Attention,11,1,1,11,64,200,33.9,4.70,CC-BY-NC-ND-4.0,,10.1088/1741-2560/11/2/026009,https://eegdash.org/api/dataset/eegdash.dataset.NM000192.html
nm000193,Kojima et al. 2024 (Dataset A) — An auditory brain-computer interface based on selective attention to multiple tone streams,NEMAR,EEG,Healthy,Auditory,Attention,22,1,4,198,64,1000,11.6,6.78,CC0-1.0,10.82901/nemar.nm000193,10.1371/journal.pone.0303565,https://eegdash.org/api/dataset/eegdash.dataset.NM000193.html
nm000194,BNCI 2015-010 RSVP P300 dataset,NEMAR,EEG,Healthy,Visual,Attention,12,1,1,24,63,200,16.2,2.22,CC-BY-NC-ND-4.0,,10.1016/j.clinph.2012.12.050,https://eegdash.org/api/dataset/eegdash.dataset.NM000194.html
nm000195,Mixture of LLP and EM for a visual matrix speller (ERP) dataset from,NEMAR,EEG,Healthy,Visual,Attention,12,3,1,360,31,1000,15.3,5.17,CC-BY-4.0,,10.1109/mci.2018.2807039,https://eegdash.org/api/dataset/eegdash.dataset.NM000195.html
nm000198,BNCI 2015-008 Center Speller P300 dataset,NEMAR,EEG,Healthy,Visual,Attention,13,1,1,26,63,250,19.4,3.31,CC-BY-NC-ND-4.0,,10.1088/1741-2560/8/6/066003,https://eegdash.org/api/dataset/eegdash.dataset.NM000198.html
nm000199,Learning from label proportions for a visual matrix speller (ERP),NEMAR,EEG,Healthy,Visual,Attention,13,3,1,342,31,1000,16.4,5.53,CC-BY-4.0,,10.1371/journal.pone.0175856,https://eegdash.org/api/dataset/eegdash.dataset.NM000199.html
nm000204,"Bluetooth speaker experiment (14 subjects, 6 classes, 31 EEG ch)",NEMAR,EEG,Healthy,Visual,Attention,14,1,1,420,31,500,2.0,0.34,CC-BY-4.0,,10.3389/fnhum.2024.1320457,https://eegdash.org/api/dataset/eegdash.dataset.NM000204.html
nm000206,Neuroergonomic 2021 dataset,NEMAR,EEG,Healthy,Visual,Attention,15,2,1,30,61,500,4.0,1.31,CC-BY-SA-4.0,,10.1038/s41597-022-01898-y,https://eegdash.org/api/dataset/eegdash.dataset.NM000206.html
nm000207,Kojima et al. 2024 (Dataset B) — Four-class ASME BCI: investigation of the feasibility and comparison of two strategies for multiclassing,NEMAR,EEG,Healthy,Auditory,Attention,30,1,3,540,64,1000,43.3,25.27,CC0-1.0,10.82901/nemar.nm000207,10.3389/fnhum.2024.1461960,https://eegdash.org/api/dataset/eegdash.dataset.NM000207.html
nm000208,"Door lock control experiment (15 subjects, 4 classes, 31 EEG ch)",NEMAR,EEG,Healthy,Visual,Attention,14,1,1,434,31,500,3.7,0.64,CC-BY-4.0,,10.3389/fnhum.2024.1320457,https://eegdash.org/api/dataset/eegdash.dataset.NM000208.html
nm000210,BCIAUT-P300 dataset for autism from Simoes et al 2020,NEMAR,EEG,Autism,Visual,Attention,15,7,1,210,8,250,187.4,4.09,CC-BY-4.0,,10.3389/fnins.2020.568104,https://eegdash.org/api/dataset/eegdash.dataset.NM000210.html
nm000211,RSVP ERP dataset for authentication from Zhang et al 2025,NEMAR,EEG,Healthy,Visual,Attention,15,4,1,240,57,1000,15.0,9.30,CC-BY-NC-ND-4.0,,10.1038/s41597-025-05378-x,https://eegdash.org/api/dataset/eegdash.dataset.NM000211.html
nm000212,BNCI 2015-007 Motion VEP (mVEP) Speller dataset,NEMAR,EEG,Healthy,Visual,Attention,16,1,1,32,63,100,20.0,1.37,CC-BY-NC-ND-4.0,,10.1088/1741-2560/9/4/045006,https://eegdash.org/api/dataset/eegdash.dataset.NM000212.html
nm000213,"Television control experiment (30 subjects, 4 classes, 31 EEG ch)",NEMAR,EEG,Healthy,Visual,Attention,30,1,1,2300,31,500,8.5,1.52,CC-BY-4.0,,10.3389/fnhum.2024.1320457,https://eegdash.org/api/dataset/eegdash.dataset.NM000213.html
nm000219,BNCI 2020-002 Attention Shift (Covert Spatial Attention) dataset,NEMAR,EEG,Healthy,Visual,Attention,18,1,1,18,30,250,13.2,1.07,CC-BY-4.0,,10.3389/fnins.2020.591777,https://eegdash.org/api/dataset/eegdash.dataset.NM000219.html
nm000222,"Air conditioner control experiment (10 subjects, 4 classes, 25 EEG ch)",NEMAR,EEG,Healthy,Visual,Attention,10,1,1,305,25,500,3.2,0.44,CC-BY-4.0,,10.3389/fnhum.2024.1320457,https://eegdash.org/api/dataset/eegdash.dataset.NM000222.html
nm000223,"Electric light control experiment (15 subjects, 4 classes, 31 EEG ch)",NEMAR,EEG,Healthy,Visual,Attention,15,1,1,465,31,500,3.9,0.66,CC-BY-4.0,,10.3389/fnhum.2024.1320457,https://eegdash.org/api/dataset/eegdash.dataset.NM000223.html
nm000234,BNCI 2015-009 AMUSE (Auditory Multi-class Spatial ERP) dataset,NEMAR,EEG,Healthy,Auditory,Attention,21,1,1,42,60,250,30.2,4.92,CC-BY-NC-ND-4.0,,10.3389/fnins.2011.00112,https://eegdash.org/api/dataset/eegdash.dataset.NM000234.html
nm000244,"P300 dataset BI2014a from a ""Brain Invaders"" experiment",NEMAR,EEG,Healthy,Visual,Attention,64,1,1,64,16,512,12.4,1.11,CC-BY-4.0,,10.3390/computers9040092,https://eegdash.org/api/dataset/eegdash.dataset.NM000244.html
nm000259,Speier et al. 2017 — A comparison of stimulus types in online classification of the P300 speller using language models,NEMAR,EEG,Healthy,Visual,Attention,10,2,1,60,32,256,3.4,0.30,CC0,10.1371/journal.pone.0175382,10.1371/journal.pone.0175382,https://eegdash.org/api/dataset/eegdash.dataset.NM000259.html
nm000262,P300 BCI EEG dataset (Chailloux Peguero et al. 2020),NEMAR,EEG,Healthy,Visual,Attention,19,3,1,280,8,256,31.5,0.51,CC0,10.82901/nemar.nm000262,,https://eegdash.org/api/dataset/eegdash.dataset.NM000262.html
nm000266,Sosulski et al. 2019 — Online Optimization of Stimulation Speed in an Auditory Brain-Computer Interface under Time Constraints,NEMAR,EEG,Healthy,Auditory,Attention,13,841,1,2120,37,1000,19.6,3.95,CC-BY-SA-4.0,10.82901/nemar.nm000266,10.48550/arXiv.2109.06011,https://eegdash.org/api/dataset/eegdash.dataset.NM000266.html
nm000269,"BigP3BCI Study A — P300 BCI EEG dataset (13 healthy subjects, Mainsah et al. 2025)",NEMAR,EEG,Healthy,Visual,Attention,13,1,1,389,32,256,15.2,4.14,CC-BY-4.0,10.82901/nemar.nm000269,,https://eegdash.org/api/dataset/eegdash.dataset.NM000269.html
nm000275,Multi-channel EEG recordings during a sustained-attention driving task,NEMAR,EEG,Healthy,Visual,Attention,27,5,1,62,33,500,82.0,39.03,CC-BY-4.0,10.82901/nemar.nm000275,,https://eegdash.org/api/dataset/eegdash.dataset.NM000275.html
nm000280,A steady-state visual evoked potential (SSVEP)-based BCI dataset in children and adolescents,NEMAR,EEG,Healthy,Visual,Attention,47,1,4,138,16,256,22.2,2.59,CC-BY-4.0,10.82901/nemar.nm000280,10.21203/rs.3.rs-9347306/v1,https://eegdash.org/api/dataset/eegdash.dataset.NM000280.html
nm000303,"Mainsah et al. 2025 — bigP3BCI: An Open, Diverse and Machine Learning Ready P300-based Brain-Computer Interface Dataset (Study O)",NEMAR,EEG,ALS,Visual,Attention,18,2,1,347,32,256,11.5,1.04,CC-BY-4.0,10.13026/0byy-ry86,10.1088/1741-2552/aa7525,https://eegdash.org/api/dataset/eegdash.dataset.NM000303.html
nm000313,"Mainsah et al. 2025 — bigP3BCI: An Open, Diverse and Machine Learning Ready P300-based Brain-Computer Interface Dataset (Study S2)",NEMAR,EEG,Healthy,Visual,Attention,24,1,1,288,32,256,13.4,1.20,CC-BY-4.0,10.13026/0byy-ry86,10.1088/1741-2552/aa7525,https://eegdash.org/api/dataset/eegdash.dataset.NM000313.html
nm000343,Hinss et al. 2021 — Open multi-session and multi-task EEG cognitive Dataset for passive brain-computer Interface Applications,NEMAR,EEG,Healthy,Visual,Attention,15,2,1,225,61,500,4.0,4.34,CC-BY-SA-4.0,10.82901/nemar.nm000343,10.1038/s41597-022-01898-y,https://eegdash.org/api/dataset/eegdash.dataset.NM000343.html
nm000344,CastillosBurstVEP100,NEMAR,EEG,Healthy,Visual,Attention,12,1,1,12,32,500,0.9,0.16,CC-BY-4.0,10.1016/j.neuroimage.2023.120446,10.1016/j.neuroimage.2023.120446,https://eegdash.org/api/dataset/eegdash.dataset.NM000344.html
nm000346,CastillosCVEP100,NEMAR,EEG,Healthy,Visual,Attention,12,1,1,12,32,500,0.9,0.16,CC-BY-4.0,10.1016/j.neuroimage.2023.120446,10.1016/j.neuroimage.2023.120446,https://eegdash.org/api/dataset/eegdash.dataset.NM000346.html
nm000404,"Internal-external attention switching SEEG epochs, DMN and DAN channels, 25 epilepsy patients (Hammer et al. 2024)",NEMAR,iEEG,Epilepsy,Visual,Attention,25,0,1,25,64,512,6.9,6.27,CC-BY-4.0,10.82901/nemar.nm000404,10.1038/s42003-024-06732-2,https://eegdash.org/api/dataset/eegdash.dataset.NM000404.html
on000248,[![DOI](https://img.shields.io/badge/DOI-10.82901%2Fnemar.on000248-blue)](https://doi.org/10.82901/nemar.on000248),NEMAR,MEG,Healthy,Multisensory,Attention,2,1,2,3,376,601,0.1,2.07,CC0,10.82901/nemar.on000248,10.1016/j.neuroimage.2014.02.017,https://eegdash.org/api/dataset/eegdash.dataset.ON000248.html
on001787,EEG meditation study,NEMAR,EEG,Healthy,No stimulus,Attention,24,3,1,40,79,256,27.6,6.11,CC0,10.82901/nemar.on001787,10.3389/fpsyg.2013.00688,https://eegdash.org/api/dataset/eegdash.dataset.ON001787.html
on002578,Visual Oddball Task (256 channels),NEMAR,EEG,Healthy,Visual,Attention,2,0,1,2,256,256,1.5,1.43,CC0,10.82901/nemar.on002578,10.1371/journal.pbio.0020176,https://eegdash.org/api/dataset/eegdash.dataset.ON002578.html
on002691,Internal attention study,NEMAR,EEG,Healthy,Auditory,Attention,20,0,1,20,32,250,6.7,0.81,CC0,10.82901/nemar.on002691,10.1146/annurev.psych.093008.100427,https://eegdash.org/api/dataset/eegdash.dataset.ON002691.html
on002893,Auditory-Visual Shift Study,NEMAR,EEG,Healthy,Multisensory,Attention,49,0,1,52,36,250,37.8,8.26,CC0,10.82901/nemar.on002893,10.1016/j.brainres.2008.02.010,https://eegdash.org/api/dataset/eegdash.dataset.ON002893.html
on002908,Human MEG recordings during sequential conflict task,NEMAR,MEG,Healthy,Unknown,Attention,13,6,1,53,299,2400,5.1,62.57,CC0,10.82901/nemar.on002908,10.1523/jneurosci.0572-21.2022,https://eegdash.org/api/dataset/eegdash.dataset.ON002908.html
on003061,EEG data from an auditory oddball task,NEMAR,EEG,Healthy,Auditory,Attention,13,0,1,39,79,256,8.2,2.48,CC0,10.82901/nemar.on003061,10.1038/s41598-023-27528-0,https://eegdash.org/api/dataset/eegdash.dataset.ON003061.html
on003190,Assesment of the visual stimuli properties in P300 paradigm,NEMAR,EEG,Healthy,Visual,Attention,19,3,2,384,10,256,39.7,1.37,CC0,10.82901/nemar.on003190,10.3390/s20247198,https://eegdash.org/api/dataset/eegdash.dataset.ON003190.html
on003516,EEG: Attended Speaker Paradigm (Own Name in Ignored Stream),NEMAR,EEG,Healthy,Auditory,Attention,25,0,1,25,49,500,22.6,14.45,CC0,10.82901/nemar.on003516,10.3389/fnins.2021.643705,https://eegdash.org/api/dataset/eegdash.dataset.ON003516.html
on003570,EEG: Improvisation and Musical Structures,NEMAR,EEG,Healthy,Auditory,Attention,40,0,1,40,64,2048,26.2,38.78,CC0,10.82901/nemar.on003570,10.1177/0305735618779444,https://eegdash.org/api/dataset/eegdash.dataset.ON003570.html
on003620,Runabout: A mobile EEG study of auditory oddball processing in laboratory and real-world conditions,NEMAR,EEG,Healthy,Auditory,Attention,44,0,1,100,35,500,59.5,95.81,CC0,10.82901/nemar.on003620,10.1038/s41598-021-01772-8,https://eegdash.org/api/dataset/eegdash.dataset.ON003620.html
on003690,"EEG, ECG and pupil data from young and older adults: rest and auditory cued reaction time tasks",NEMAR,EEG,Healthy,Auditory,Attention,75,0,3,375,66,500,47.7,23.04,CC0,10.82901/nemar.on003690,10.1016/j.neurobiolaging.2018.09.028,https://eegdash.org/api/dataset/eegdash.dataset.ON003690.html
on003801,Neural Tracking to go,NEMAR,EEG,Healthy,Auditory,Attention,20,0,1,20,24,250,13.7,1.23,CC0,10.82901/nemar.on003801,10.1088/1741-2552/ac42b5,https://eegdash.org/api/dataset/eegdash.dataset.ON003801.html
on003969,Meditation vs thinking task,NEMAR,EEG,Healthy,No stimulus,Attention,98,0,4,392,79,2048,66.5,58.48,CC0,10.82901/nemar.on003969,10.1371/journal.pone.0170647,https://eegdash.org/api/dataset/eegdash.dataset.ON003969.html
on004015,Attended speaker paradigm (cEEGrid data),NEMAR,EEG,Healthy,Auditory,Attention,36,0,1,36,18,500,47.3,6.48,CC0,10.82901/nemar.on004015,10.3389/fnins.2022.869426,https://eegdash.org/api/dataset/eegdash.dataset.ON004015.html
on004043,The time-course of feature-based attention effects dissociated from temporal expectation and target-related processes,NEMAR,EEG,Healthy,Visual,Attention,20,0,1,20,63,1000,18.2,32.69,CC0,10.82901/nemar.on004043,10.1101/2021.05.24.445376,https://eegdash.org/api/dataset/eegdash.dataset.ON004043.html
on004105,BCIT Auditory Cueing,NEMAR,EEG,Healthy,Multisensory,Attention,17,1,1,34,74,1024,,21.88,CC0,10.82901/nemar.on004105,10.1016/j.neuroimage.2017.02.057,https://eegdash.org/api/dataset/eegdash.dataset.ON004105.html
on004106,BCIT Advanced Guard Duty,NEMAR,EEG,Healthy,Visual,Attention,27,1,1,29,262,1024,,72.59,CC0,10.82901/nemar.on004106,10.1016/j.biopsycho.2015.12.009,https://eegdash.org/api/dataset/eegdash.dataset.ON004106.html
on004118,BCIT Calibration Driving,NEMAR,EEG,Healthy,Visual,Attention,156,7,1,247,266,2048,,133.51,CC0,10.82901/nemar.on004118,10.3389/fnins.2014.00155,https://eegdash.org/api/dataset/eegdash.dataset.ON004118.html
on004119,BCIT Basic Guard Duty,NEMAR,EEG,Healthy,Visual,Attention,21,1,1,22,262,1024,,59.20,CC0,10.82901/nemar.on004119,10.1016/j.biopsycho.2015.12.009,https://eegdash.org/api/dataset/eegdash.dataset.ON004119.html
on004120,BCIT Baseline Driving,NEMAR,EEG,Healthy,Visual,Attention,109,3,1,131,266,2048,,324.79,CC0,10.82901/nemar.on004120,10.3389/fnins.2014.00155,https://eegdash.org/api/dataset/eegdash.dataset.ON004120.html
on004121,BCIT Mind Wandering,NEMAR,EEG,Healthy,Multisensory,Attention,21,1,1,60,74,1024,,25.67,CC0,10.82901/nemar.on004121,10.1016/j.neuroimage.2017.02.057,https://eegdash.org/api/dataset/eegdash.dataset.ON004121.html
on004122,BCIT Speed Control,NEMAR,EEG,Healthy,Visual,Attention,32,1,1,63,74,1024,,38.83,CC0,10.82901/nemar.on004122,10.1016/j.neuroimage.2017.02.057,https://eegdash.org/api/dataset/eegdash.dataset.ON004122.html
on004123,BCIT Traffic Complexity,NEMAR,EEG,Healthy,Visual,Attention,29,1,1,30,74,1024,,18.81,CC0,10.82901/nemar.on004123,10.1016/j.neuroimage.2017.02.057,https://eegdash.org/api/dataset/eegdash.dataset.ON004123.html
on004346,FLUX: A pipeline for MEG analysis,NEMAR,MEG,Healthy,Visual,Attention,1,1,1,3,343,1000,0.8,18.06,CC0,10.82901/nemar.on004346,10.1016/j.neuroimage.2022.119047,https://eegdash.org/api/dataset/eegdash.dataset.ON004346.html
on004369,Blink-Pause-Relation (Competing Speaker Paradigm),NEMAR,EEG,Healthy,Auditory,Attention,41,0,1,41,7,500,37.3,8.60,CC0,10.82901/nemar.on004369,10.5709/acp-0387-6,https://eegdash.org/api/dataset/eegdash.dataset.ON004369.html
on004502,Anticipatory differences between Attention and Expectation,NEMAR,EEG,Healthy,Visual,Attention,48,0,1,48,65,1000,92.6,63.83,CC0,10.82901/nemar.on004502,10.1016/j.neuroimage.2023.119960,https://eegdash.org/api/dataset/eegdash.dataset.ON004502.html
on004519,Internal selective attention is delayed by competition between endogenous and exogenous factors,NEMAR,EEG,Healthy,Visual,Attention,40,0,1,40,62,250,0.1,13.49,CC0,10.82901/nemar.on004519,10.1101/2022.07.05.498906,https://eegdash.org/api/dataset/eegdash.dataset.ON004519.html
on004602,Registered Replication Report of ERN/Pe Psychometrics,NEMAR,EEG,Healthy,Visual,Attention,182,3,3,545,129,500,87.0,82.01,CC0,10.82901/nemar.on004602,10.1111/psyp.14496,https://eegdash.org/api/dataset/eegdash.dataset.ON004602.html
on004621,The Nencki-Symfonia EEG/ERP dataset,NEMAR,EEG,Healthy,Multisensory,Attention,42,0,4,167,127,1000,,83.10,CC0,10.82901/nemar.on004621,,https://eegdash.org/api/dataset/eegdash.dataset.ON004621.html
on004660,TNO,NEMAR,EEG,Healthy,Multisensory,Attention,21,0,1,42,38,2048,23.8,7.78,CC0,10.82901/nemar.on004660,10.1002/j.1460-2075.1985.tb03626.x,https://eegdash.org/api/dataset/eegdash.dataset.ON004660.html
on004802,Pilot data for Loneliness in the Brain: Distinguishing Between Hypersensitivity and Hyperalertness,NEMAR,EEG,Healthy,Visual,Attention,39,0,1,79,69,2048,19.9,31.50,CC0,10.82901/nemar.on004802,10.31219/osf.io/j5v9b,https://eegdash.org/api/dataset/eegdash.dataset.ON004802.html
on004816,EEG-attention-rsvp-exp1,NEMAR,EEG,Healthy,Visual,Attention,20,0,1,20,63,1000,10.7,25.03,CC0,10.82901/nemar.on004816,10.51628/001c.21174,https://eegdash.org/api/dataset/eegdash.dataset.ON004816.html
on004817,EEG-attention-rsvp-exp2,NEMAR,EEG,Healthy,Visual,Attention,20,0,1,20,63,1000,11.9,27.21,CC0,10.82901/nemar.on004817,10.51628/001c.21174,https://eegdash.org/api/dataset/eegdash.dataset.ON004817.html
on004830,Spatial Attention Decoding using fNIRS During Complex Scene Analysis,NEMAR,fNIRS,Healthy,Visual,Attention,12,0,1,14,84,50,,2.35,CC0,10.82901/nemar.on004830,10.3389/fnhum.2024.1329086,https://eegdash.org/api/dataset/eegdash.dataset.ON004830.html
on004841,TX14,NEMAR,EEG,Healthy,Visual,Attention,20,2,1,147,70,256,28.4,7.85,CC0,10.82901/nemar.on004841,,https://eegdash.org/api/dataset/eegdash.dataset.ON004841.html
on004843,T16,NEMAR,EEG,Healthy,Visual,Attention,14,0,1,92,70,256,29.0,8.23,CC0,10.82901/nemar.on004843,10.1094/pdis-08-18-1315-re,https://eegdash.org/api/dataset/eegdash.dataset.ON004843.html
on004859,iEEG on children during Stroop task,NEMAR,iEEG,Epilepsy,Visual,Attention,7,2,1,9,128,1000,2.7,2.44,CC0,10.82901/nemar.on004859,10.1016/j.neuroimage.2024.120863,https://eegdash.org/api/dataset/eegdash.dataset.ON004859.html
on004883,Registered Report of ERN During Three Versions of a Flanker Task,NEMAR,EEG,Healthy,Visual,Attention,172,3,3,515,129,500,139.8,136.01,CC0,10.82901/nemar.on004883,10.1111/psyp.14607,https://eegdash.org/api/dataset/eegdash.dataset.ON004883.html
on005028,Comparing P300 Flashing paradigms in online typing with language models,NEMAR,EEG,Healthy,Visual,Attention,11,2,3,105,,,,1.56,CC0,10.82901/nemar.on005028,10.1101/2022.06.24.22276882,https://eegdash.org/api/dataset/eegdash.dataset.ON005028.html
on005089,Proactive selective attention across competition contexts,NEMAR,EEG,Healthy,Visual,Attention,36,0,1,36,63,1000,68.8,73.02,CC0,10.82901/nemar.on005089,10.1016/j.cortex.2024.04.009,https://eegdash.org/api/dataset/eegdash.dataset.ON005089.html
on005343,Gaffrey Lab Infant Microstates and Attention,NEMAR,EEG,Healthy,Multisensory,Attention,43,0,1,43,129,1000,14.9,28.48,CC0,10.82901/nemar.on005343,10.1073/pnas.2414636122,https://eegdash.org/api/dataset/eegdash.dataset.ON005343.html
on005429,"Auditory oddball comparison (Optimum-1, Learning-oddball, and the local–global paradigm)",NEMAR,EEG,Healthy,Auditory,Attention,15,3,3,61,64,5000,14.4,17.69,CC0,10.82901/nemar.on005429,10.1111/ejn.16302,https://eegdash.org/api/dataset/eegdash.dataset.ON005429.html
on005571,Expectation of Conflict Stimuli,NEMAR,EEG,Healthy,Visual,Attention,24,0,2,45,67,5000,,67.96,CC0,10.82901/nemar.on005571,10.1038/s41467-024-54244-8,https://eegdash.org/api/dataset/eegdash.dataset.ON005571.html
on005692,SpinalExpect_NonInvasive,NEMAR,EEG,Healthy,Multisensory,Attention,30,2,1,59,25,5000,112.2,99.65,CC0,10.82901/nemar.on005692,10.1016/j.neuroimage.2022.119050,https://eegdash.org/api/dataset/eegdash.dataset.ON005692.html
on005863,Cognitive Electrophysiology in Socioeconomic Context in Adulthood,NEMAR,EEG,Healthy,Multisensory,Attention,127,0,4,357,30,500,,11.37,CC0,10.82901/nemar.on005863,10.1038/s41597-025-05209-z,https://eegdash.org/api/dataset/eegdash.dataset.ON005863.html
on006018,Cognitive Electrophysiology in Socioeconomic Context in Adulthood: An EEG dataset,NEMAR,EEG,Healthy,Multisensory,Attention,127,0,4,357,30,500,50.9,11.37,CC0,10.82901/nemar.on006018,10.1038/s41597-025-05209-z,https://eegdash.org/api/dataset/eegdash.dataset.ON006018.html
on006434,The auditory brainstem response to natural speech is not affected by selective attention,NEMAR,EEG,Healthy,Auditory,Attention,66,0,5,118,32,25000,263.1,110.65,CC0,10.82901/nemar.on006434,10.1371/journal.pbio.3003407,https://eegdash.org/api/dataset/eegdash.dataset.ON006434.html
on006459,High-DensityvSparsefNIRS_WordColorStroop_Sparse_Anderson_2025,NEMAR,fNIRS,Healthy,Visual,Attention,17,1,1,17,120,24,,0.18,CC0,10.82901/nemar.on006459,10.1117/1.nph.12.3.035010,https://eegdash.org/api/dataset/eegdash.dataset.ON006459.html
on006460,High-DensityvSparsefNIRS_WordColorStroop_HD_Anderson_2025,NEMAR,fNIRS,Healthy,Visual,Attention,17,1,1,17,428,17,,0.48,CC0,10.82901/nemar.on006460,10.1117/1.nph.12.3.035010,https://eegdash.org/api/dataset/eegdash.dataset.ON006460.html
on006768,Multiple Object Monitoring (EEG),NEMAR,EEG,Healthy,Visual,Attention,30,0,1,210,64,1000,14.5,11.95,CC0,10.82901/nemar.on006768,10.1101/2025.07.10.663816,https://eegdash.org/api/dataset/eegdash.dataset.ON006768.html
on007056,PURSUE P300 Visual Oddball,NEMAR,EEG,Healthy,Visual,Attention,286,0,1,286,32,500,34.9,8.41,CC0,10.82901/nemar.on007056,10.1016/j.neuroimage.2020.117465,https://eegdash.org/api/dataset/eegdash.dataset.ON007056.html
on007137,PURSUE N2pc Visual Search,NEMAR,EEG,Healthy,Visual,Attention,294,0,1,294,32,500,54.4,13.14,CC0,10.82901/nemar.on007137,10.1016/j.neuroimage.2020.117465,https://eegdash.org/api/dataset/eegdash.dataset.ON007137.html
on007139,PURSUE LRP/ERN Flanker,NEMAR,EEG,Healthy,Visual,Attention,292,0,1,292,32,500,64.6,15.60,CC0,10.82901/nemar.on007139,10.1016/j.neuroimage.2020.117465,https://eegdash.org/api/dataset/eegdash.dataset.ON007139.html
on007262,Cognitive Workload 8-level arithmetic,NEMAR,EEG,Healthy,Visual,Attention,18,0,1,18,24,250,4.6,2.06,CC0,10.82901/nemar.on007262,10.1049/htl.2015.0037,https://eegdash.org/api/dataset/eegdash.dataset.ON007262.html
on007322,Personalized smartphone notifications bias auditory salience across processing stages,NEMAR,EEG,Healthy,Auditory,Attention,57,0,1,57,66,1000,48.7,45.65,CC0,10.82901/nemar.on007322,10.64898/2026.01.26.701556,https://eegdash.org/api/dataset/eegdash.dataset.ON007322.html
on007813,EEG Practice Set,NEMAR,EEG,Healthy,Unknown,Attention,4,0,1,4,,500,,0.50,CC0,10.82901/nemar.on007813,,https://eegdash.org/api/dataset/eegdash.dataset.ON007813.html
nm000169,BNCI 2014-008 P300 dataset (ALS patients),NEMAR,EEG,ALS,Visual,Attention/Clinical,8,1,1,8,8,256,3.0,0.08,CC-BY-NC-ND-4.0,10.82901/nemar.nm000169,10.3389/fnhum.2013.00732,https://eegdash.org/api/dataset/eegdash.dataset.NM000169.html
nm000197,BigP3BCI Study M — 9x8 adaptive/checkerboard (21 ALS subjects),NEMAR,EEG,ALS,Visual,Attention/Clinical,21,1,1,420,16,256,11.2,0.52,CC-BY-4.0,,10.1177/1550059417737443,https://eegdash.org/api/dataset/eegdash.dataset.NM000197.html
nm000231,P300 dataset from Hoffmann et al 2008,NEMAR,EEG,Other clinical,Visual,Attention/Clinical,8,4,1,192,32,2048,2.9,2.09,Unknown,,10.1016/j.jneumeth.2007.03.005,https://eegdash.org/api/dataset/eegdash.dataset.NM000231.html
nm000321,"Mainsah et al. 2025 — bigP3BCI: An Open, Diverse and Machine Learning Ready P300-based Brain-Computer Interface Dataset (Study Q)",NEMAR,EEG,ALS,Visual,Attention/Clinical,36,1,1,360,32,256,13.1,1.19,CC-BY-4.0,10.13026/0byy-ry86,10.1088/1741-2552/aa7525,https://eegdash.org/api/dataset/eegdash.dataset.NM000321.html
on003509,EEG: Simon Conflict in Parkinson's,NEMAR,EEG,Parkinson's,Visual,Attention/Clinical,56,2,1,84,67,500,48.5,23.99,CC0,10.82901/nemar.on003509,10.1038/ncomms6394,https://eegdash.org/api/dataset/eegdash.dataset.ON003509.html
on004151,"Effect of obesity on inhibitory control in preadolescents during stop-signal 
task. An event-related potentials study",NEMAR,EEG,Obesity,Visual,Attention/Clinical,57,0,1,57,128,500,13.3,24.85,CC0,10.82901/nemar.on004151,10.1016/j.ijpsycho.2021.04.003,https://eegdash.org/api/dataset/eegdash.dataset.ON004151.html
on004580,Simon-conflict Task.,NEMAR,EEG,Parkinson's,Visual,Attention/Clinical,147,0,1,147,66,500,36.5,17.01,CC0,10.82901/nemar.on004580,10.1101/2022.07.26.22278079,https://eegdash.org/api/dataset/eegdash.dataset.ON004580.html
on005114,EEG: DPX Cog Ctl Task in Acute Mild TBI,NEMAR,EEG,TBI,Visual,Attention/Clinical,91,3,1,223,65,500,125.7,60.63,CC0,10.82901/nemar.on005114,10.1007/s11682-019-00171-y,https://eegdash.org/api/dataset/eegdash.dataset.ON005114.html
on007605,EPOC,NEMAR,EEG,Other clinical,Visual,Attention/Clinical,97,0,1,97,128,1000,12.6,23.25,CC0,10.82901/nemar.on007605,10.1016/j.eclinm.2022.101651,https://eegdash.org/api/dataset/eegdash.dataset.ON007605.html
on002034,Real-time EEG feedback on alpha power lateralization leads to behavioral improvements in a covert attention task,NEMAR,EEG,Healthy,Visual,Attention/Intervention,14,3,4,167,81,512,35.8,10.84,CC0,10.82901/nemar.on002034,10.1007/s10548-019-00725-9,https://eegdash.org/api/dataset/eegdash.dataset.ON002034.html
on003518,EEG: Simon Conflict w/ Reinforcement + Cabergoline Challenge,NEMAR,EEG,Healthy,Visual,Attention/Intervention,110,2,1,137,64,500,89.9,42.42,CC0,10.82901/nemar.on003518,10.1038/ncomms6394,https://eegdash.org/api/dataset/eegdash.dataset.ON003518.html
on007629,ROAMM,NEMAR,EEG,Healthy,Visual,Attention/Language,1,0,1,5,64,256,1.0,50.03,CC0,10.82901/nemar.on007629,,https://eegdash.org/api/dataset/eegdash.dataset.ON007629.html
nm000255,"The Brain, Body, and Behaviour Dataset (1.0.0) - Experiment 2",NEMAR,EEG,Healthy,Visual,Attention/Learning,30,2,5,291,64,128,0.0,5.66,CC BY 4.0,,10.15387/fcp_indi.retro.bbbd,https://eegdash.org/api/dataset/eegdash.dataset.NM000255.html
nm000256,"The Brain, Body, and Behaviour Dataset (1.0.0) - Experiment 3",NEMAR,EEG,Healthy,Visual,Attention/Learning,29,2,6,332,64,128,0.0,8.05,CC BY 4.0,,10.15387/fcp_indi.retro.bbbd,https://eegdash.org/api/dataset/eegdash.dataset.NM000256.html
on003638,"EEG: Electrophysiological biomarkers of behavioral dimensions 
from cross-species paradigms",NEMAR,EEG,Healthy,Visual,Attention/Learning,57,0,1,57,72,512,40.6,17.52,CC0,10.82901/nemar.on003638,,https://eegdash.org/api/dataset/eegdash.dataset.ON003638.html
on004796,"A Polish Electroencephalography, Alzheimer’s Risk-genes, Lifestyle and Neuroimaging (PEARL-Neuro) Database",NEMAR,EEG,Healthy,Visual,Attention/Memory,79,0,3,235,,1000,44.1,257.92,CC0,10.82901/nemar.on004796,10.1038/s41597-024-03106-5,https://eegdash.org/api/dataset/eegdash.dataset.ON004796.html
on005752,The NIMH Healthy Research Volunteer Dataset,NEMAR,MEG,Healthy,Multisensory,Attention/Memory,123,1,10,1055,388,4800,102.6,715.63,CC0,10.82901/nemar.on005752,10.1038/s41597-022-01623-9,https://eegdash.org/api/dataset/eegdash.dataset.ON005752.html
on005960,General Info: inst-comp-eeg,NEMAR,EEG,Healthy,Visual,Attention/Memory,41,0,1,41,63,1000,66.9,61.95,CC0,10.82901/nemar.on005960,10.1523/jneurosci.1964-24.2025,https://eegdash.org/api/dataset/eegdash.dataset.ON005960.html
on004033,Electrode walking study,NEMAR,EEG,Healthy,Multisensory,Attention/Motor,18,2,2,36,67,500,42.6,21.27,CC0,10.82901/nemar.on004033,10.3389/fnhum.2019.00141,https://eegdash.org/api/dataset/eegdash.dataset.ON004033.html
on004010,MAVIS,NEMAR,EEG,Healthy,Multisensory,Attention/Perception,24,0,1,24,64,1000,26.5,24.84,CC0,10.82901/nemar.on004010,10.7554/elife.70068,https://eegdash.org/api/dataset/eegdash.dataset.ON004010.html
on004626,Can we dissociate hypervigilance to social threats from altered perceptual decision-making processes in lonely individuals? An exploration with Drift Diffusion Modelling and event-related potentials.,NEMAR,EEG,Healthy,Visual,Attention/Perception,52,0,1,52,68,1000,21.4,21.34,CC0,10.82901/nemar.on004626,10.1111/psyp.14406,https://eegdash.org/api/dataset/eegdash.dataset.ON004626.html
on007648,CrossModal Study,NEMAR,EEG,Healthy,Multisensory,Attention/Perception,22,0,1,22,64,500,17.1,7.71,CC0,10.82901/nemar.on007648,10.7554/elife.106050.3,https://eegdash.org/api/dataset/eegdash.dataset.ON007648.html
on006040,Sustained Attention Task (gradCPT) Dataset using simultaneous EEG-fMRI and DTI,NEMAR,EEG,Healthy,Visual,Attention/Resting-state,28,0,10,392,64,5000,38.4,730.41,CC0,10.82901/nemar.on006040,10.1038/s41597-026-06616-6,https://eegdash.org/api/dataset/eegdash.dataset.ON006040.html
on006466,HeartBEAM: Older Adult Resting State and Auditory Oddball Task EEG Data,NEMAR,EEG,Healthy,Auditory,Attention/Resting-state,66,2,6,1257,65,1000,131.8,126.13,CC0,10.82901/nemar.on006466,10.1101/2025.10.02.680040,https://eegdash.org/api/dataset/eegdash.dataset.ON006466.html
on006480,Young Adult Resting State and Auditory Oddball Task EEG Data,NEMAR,EEG,Healthy,Auditory,Attention/Resting-state,68,0,1,68,65,1000,71.7,68.79,CC0,10.82901/nemar.on006480,10.1101/2025.10.02.680040,https://eegdash.org/api/dataset/eegdash.dataset.ON006480.html
on007216,A multi-session simultaneous EEG-fMRI dataset with online experience sampling,NEMAR,EEG,Healthy,Visual,Attention/Resting-state,24,2,2,187,36,5000,33.3,123.45,CC0,10.82901/nemar.on007216,10.64898/2026.02.04.703882,https://eegdash.org/api/dataset/eegdash.dataset.ON007216.html
on007738,Whole-Head Cocktail Party fNIRS,NEMAR,fNIRS,Healthy,Multisensory,Attention/Resting-state,38,0,6,223,1134,9,36.4,40.28,CC0,10.82901/nemar.on007738,10.64898/2026.05.06.722322,https://eegdash.org/api/dataset/eegdash.dataset.ON007738.html
ds004944,Dataset of BCI2000-compatible intraoperative ECoG with neuromorphic encoding,OpenNeuro,iEEG,Epilepsy,No stimulus,Clinical,22,2,1,44,28,2000,3.1,2.78,CC0,10.18112/openneuro.ds004944.v1.1.0,10.1016/j.clinph.2019.07.008,https://eegdash.org/api/dataset/eegdash.dataset.DS004944.html
ds005083,Safety and Accuracy of Stereoelectroencephalography for Pediatric Patients with Prior Craniotomy,OpenNeuro,iEEG,Epilepsy,No stimulus,Clinical,61,2,3,0,230,,,0.00,CC0,10.18112/openneuro.ds005083.v1.0.0,10.3171/2024.6.peds24198,https://eegdash.org/api/dataset/eegdash.dataset.DS005083.html
ds007427,Comprehensive methodology for sample enrichment in EEG biomarker studies for Alzheimer’s risk classification,OpenNeuro,EEG,Other clinical,No stimulus,Clinical,44,1,1,44,60,1000,3.9,14.57,CC0,10.18112/openneuro.ds007427.v1.0.1,10.1371/journal.pone.0343722,https://eegdash.org/api/dataset/eegdash.dataset.DS007427.html
ds007445,Thalamocortical ictal iEEG dataset,OpenNeuro,iEEG,Epilepsy,No stimulus,Clinical,19,14,1,66,265,2000,73.7,54.20,CC0,10.18112/openneuro.ds007445.v1.0.2,10.64898/2026.02.03.26345480,https://eegdash.org/api/dataset/eegdash.dataset.DS007445.html
ds008108,A Comprehensive Multimodal Dataset for Investigating Cognitive Impairment in Obstructive Sleep Apnea,OpenNeuro,EEG,Other clinical,No stimulus,Clinical,142,1,1,142,,256,,75.11,CC0,10.18112/openneuro.ds008108.v1.0.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS008108.html
ds008115,ValidPain2 - Performance of the Nociception Level Index and the PainSensor to predict and detect responsiveness to nociceptive procedures in critical care patients,OpenNeuro,EEG,Other clinical,Tactile,Clinical,180,0,3,180,4,178,26.9,0.14,CC0,10.18112/openneuro.ds008115.v1.0.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS008115.html
nm000110,CHB-MIT,NEMAR,EEG,Epilepsy,No stimulus,Clinical,24,0,1,686,38,256,982.9,45.76,ODC-By-1.0,10.82901/nemar.nm000110,10.1161/01.cir.101.23.e215,https://eegdash.org/api/dataset/eegdash.dataset.NM000110.html
nm000181,NMT: Neurodiagnostic Montage Template Scalp EEG,NEMAR,EEG,Unknown,No stimulus,Clinical,2417,0,1,2417,21,200,489.0,14.82,CC BY-SA 4.0,10.5281/zenodo.10909103,10.3389/fnins.2021.755817,https://eegdash.org/api/dataset/eegdash.dataset.NM000181.html
nm000182,Multicenter iEEG dataset for classification of graphoelements and artifactual signals (MAYO),NEMAR,iEEG,Epilepsy,No stimulus,Clinical,24,0,1,257,1,5000,129.3,9.33,CC0,10.82901/nemar.nm000182,,https://eegdash.org/api/dataset/eegdash.dataset.NM000182.html
nm000183,Multicenter iEEG dataset for classification of graphoelements and artifactual signals (FNUSA),NEMAR,iEEG,Epilepsy,No stimulus,Clinical,14,0,1,632,1,5000,160.9,11.61,CC0,10.82901/nemar.nm000183,,https://eegdash.org/api/dataset/eegdash.dataset.NM000183.html
nm000276,SWEC iEEG Dataset,NEMAR,iEEG,Epilepsy,No stimulus,Clinical,40,0,1,40,104,1024,5376.2,3254.81,CDLA-Permissive-2.0,10.82901/nemar.nm000276,,https://eegdash.org/api/dataset/eegdash.dataset.NM000276.html
nm000353,"Bonn intracranial EEG segments, sets C, D and E (Andrzejak et al. 2001)",NEMAR,iEEG,Epilepsy,No stimulus,Clinical,1,0,2,300,1,174,2.0,0.00,CC-BY-NC-4.0,10.82901/nemar.nm000353,10.1103/PhysRevE.64.061907,https://eegdash.org/api/dataset/eegdash.dataset.NM000353.html
nm000360,"Annotated interictal epileptiform discharges in intracranial EEG (iEEG) sleep data (Falach et al., 2024)",NEMAR,iEEG,Epilepsy,No stimulus,Clinical,25,0,1,25,77,1000,1.3,0.63,CC-BY-NC-4.0,10.82901/nemar.nm000360,10.1038/s41597-024-04187-y,https://eegdash.org/api/dataset/eegdash.dataset.NM000360.html
nm000361,MNI Open iEEG Atlas: high-sampling-rate NREM sleep sEEG (normal high-frequency oscillations),NEMAR,iEEG,Epilepsy,No stimulus,Clinical,71,0,1,71,54,2000,23.7,5.72,CC-BY-NC-4.0,10.82901/nemar.nm000361,10.1002/ana.25304,https://eegdash.org/api/dataset/eegdash.dataset.NM000361.html
nm000385,Siena Scalp EEG Database: video-EEG monitoring of 14 adults with epilepsy (47 annotated seizures),NEMAR,EEG,Epilepsy,No stimulus,Clinical,14,0,1,41,49,512,141.0,43.60,CC-BY-4.0,10.82901/nemar.nm000385,10.13026/5d4a-j060,https://eegdash.org/api/dataset/eegdash.dataset.NM000385.html
nm000394,"Intracranial current source density (CSD) during epileptic seizures and interictal periods, one patient (Budapest)",NEMAR,iEEG,Epilepsy,No stimulus,Clinical,1,0,2,34,4,1024,0.2,0.03,CC-BY-NC-SA-4.0,10.82901/nemar.nm000394,,https://eegdash.org/api/dataset/eegdash.dataset.NM000394.html
nm000402,Multi-Expert Seizure Annotation,NEMAR,iEEG,Epilepsy,No stimulus,Clinical,29,1,78,78,234,2048,6.8,8.54,CC-BY-4.0,10.82901/nemar.nm000402,10.64898/2026.01.15.26344025,https://eegdash.org/api/dataset/eegdash.dataset.NM000402.html
nm000410,Vanderbilt BIEN Lab SOZ Resting State SEEG Classification (processed resting-state SEEG),NEMAR,iEEG,Epilepsy,No stimulus,Clinical,79,0,1,79,141,2048,6.6,17.70,CC-BY-NC-SA-4.0,10.82901/nemar.nm000410,10.26275/wtaz-dbst,https://eegdash.org/api/dataset/eegdash.dataset.NM000410.html
nm000411,BrainQuake example SEEG data: ictal and interictal stereo-EEG from 8 epilepsy patients (Tsinghua Yuquan Hospital),NEMAR,iEEG,Epilepsy,No stimulus,Clinical,8,0,2,15,163,2000,14.2,28.70,CC-BY-4.0,10.82901/nemar.nm000411,10.3389/fninf.2021.773890,https://eegdash.org/api/dataset/eegdash.dataset.NM000411.html
on003029,Epilepsy-iEEG-Multicenter-Dataset,NEMAR,iEEG,Epilepsy,No stimulus,Clinical,35,1,1,106,216,2000,8.2,11.08,CC0,10.82901/nemar.on003029,10.1101/862797,https://eegdash.org/api/dataset/eegdash.dataset.ON003029.html
on003498,interictal iEEG during slow-wave sleep with HFO markings,NEMAR,iEEG,Epilepsy,No stimulus,Clinical,20,1,0,385,74,2000,32.3,48.04,CC0,10.82901/nemar.on003498,10.1038/s41598-017-13064-1,https://eegdash.org/api/dataset/eegdash.dataset.ON003498.html
on003555,Dataset of EEG recordings of pediatric patients with epilepsy based on the 10-20 system,NEMAR,EEG,Epilepsy,No stimulus,Clinical,30,1,1,30,24,1024,92.0,30.36,CC0,10.82901/nemar.on003555,10.1101/2021.04.19.21255728,https://eegdash.org/api/dataset/eegdash.dataset.ON003555.html
on003602,Childhood Sexual Abuse and problem drinking in women: Neurobehavioral mechanisms,NEMAR,EEG,Healthy,Visual,Clinical,118,0,6,89,35,1000,19.7,78.61,CC0,10.82901/nemar.on003602,,https://eegdash.org/api/dataset/eegdash.dataset.ON003602.html
on003844,Dataset Clinical Epilepsy iEEG to BIDS -RESPect_intraoperative_iEEG,NEMAR,iEEG,Epilepsy,No stimulus,Clinical,6,18,1,38,64,2048,2.8,2.80,CC0,10.82901/nemar.on003844,10.1007/s12021-022-09567-6,https://eegdash.org/api/dataset/eegdash.dataset.ON003844.html
on003848,Dataset Clinical Epilepsy iEEG to BIDS - RESPect_longterm_iEEG,NEMAR,iEEG,Epilepsy,No stimulus,Clinical,6,1,6,22,133,2048,20.3,106.58,CC0,10.82901/nemar.on003848,10.1007/s12021-022-09567-6,https://eegdash.org/api/dataset/eegdash.dataset.ON003848.html
on003876,Epilepsy-iEEG-Interictal-Multicenter-Dataset,NEMAR,iEEG,Epilepsy,No stimulus,Clinical,39,1,3,54,193,2000,5.8,5.52,CC0,10.82901/nemar.on003876,10.1101/2021.10.15.464594,https://eegdash.org/api/dataset/eegdash.dataset.ON003876.html
on003944,EEG: First Episode Psychosis vs. Control Resting Task 1,NEMAR,EEG,Schizophrenia spectrum,No stimulus,Clinical,82,0,1,82,64,3000,7.0,6.61,CC0,10.82901/nemar.on003944,10.1016/j.nicl.2022.103261,https://eegdash.org/api/dataset/eegdash.dataset.ON003944.html
on003947,EEG: First Episode Psychosis vs. Control Resting Task 2,NEMAR,EEG,Schizophrenia spectrum,No stimulus,Clinical,61,0,1,61,64,3000,5.3,13.47,CC0,10.82901/nemar.on003947,10.1016/j.bpsc.2019.06.010,https://eegdash.org/api/dataset/eegdash.dataset.ON003947.html
on004100,HUP iEEG Epilepsy Dataset,NEMAR,iEEG,Epilepsy,No stimulus,Clinical,57,1,2,319,232,1024,25.7,14.20,CC0,10.82901/nemar.on004100,10.1093/brain/awab480,https://eegdash.org/api/dataset/eegdash.dataset.ON004100.html
on004504,"A dataset of EEG recordings from: Alzheimer's disease, Frontotemporal dementia and Healthy subjects",NEMAR,EEG,Dementia,No stimulus,Clinical,88,0,1,88,19,500,19.6,5.78,CC0,10.82901/nemar.on004504,10.3390/data8060095,https://eegdash.org/api/dataset/eegdash.dataset.ON004504.html
on004584,Rest eyes open,NEMAR,EEG,Parkinson's,No stimulus,Clinical,149,0,1,149,66,500,6.6,3.08,CC0,10.82901/nemar.on004584,10.21203/rs.3.rs-2666578/v1,https://eegdash.org/api/dataset/eegdash.dataset.ON004584.html
on004598,LFP during linear track in 6-month old TgF344-AD rats,NEMAR,EEG,Dementia,No stimulus,Clinical,9,3,1,20,16,10000,,28.63,CC0,10.82901/nemar.on004598,10.1016/j.isci.2023.107454,https://eegdash.org/api/dataset/eegdash.dataset.ON004598.html
on004642,Intraoperative recordings of medianus stimulation with low and high impedance ECoG,NEMAR,iEEG,Cancer,Tactile,Clinical,10,1,1,10,10,20000,1.1,1.29,CC0,10.82901/nemar.on004642,10.1016/j.clinph.2023.07.002,https://eegdash.org/api/dataset/eegdash.dataset.ON004642.html
on004774,Automatic Evoked Response Detection (ER-Detect) dataset,NEMAR,iEEG,Epilepsy,Other,Clinical,14,3,2,14,133,2048,11.9,32.39,CC0,10.82901/nemar.on004774,10.1101/2024.01.09.574915,https://eegdash.org/api/dataset/eegdash.dataset.ON004774.html
on005398,"Open iEEG Dataset (Pediatric iEEG, Wayne State University and UCLA)",NEMAR,iEEG,Epilepsy,No stimulus,Clinical,185,1,1,185,164,2000,91.0,176.78,CC0,10.82901/nemar.on005398,10.1111/epi.18545,https://eegdash.org/api/dataset/eegdash.dataset.ON005398.html
on005512,Healthy Brain Network (HBN) EEG - Release 8,NEMAR,EEG,Psychiatric (transdiagnostic),Visual,Clinical,257,0,10,2320,129,500,179.1,168.78,CC-BY-SA 4.0,10.82901/nemar.on005512,10.1101/2024.10.03.615261,https://eegdash.org/api/dataset/eegdash.dataset.ON005512.html
on005873,SeizeIT2,NEMAR,EEG/EMG,Epilepsy,No stimulus,Clinical,125,1,1,5654,2,256,22897.2,125.85,CC0,10.82901/nemar.on005873,10.1038/s41597-025-05580-x,https://eegdash.org/api/dataset/eegdash.dataset.ON005873.html
on006036,"A complementary dataset of open-eyes EEG recordings in a photo-stimulation setting from: Alzheimer's disease, Frontotemporal dementia and Healthy subjects",NEMAR,EEG,Dementia,Visual,Clinical,88,0,1,88,19,500,7.7,2.27,CC0,10.82901/nemar.on006036,10.3390/data10050064,https://eegdash.org/api/dataset/eegdash.dataset.ON006036.html
on006921,High Density Resting State EEG of Phantom Limb Pain and Controls,NEMAR,EEG,Chronic pain,No stimulus,Clinical,38,5,2,152,128,2400,17.0,69.69,CC0,10.82901/nemar.on006921,10.21203/rs.3.rs-8645281/v1,https://eegdash.org/api/dataset/eegdash.dataset.ON006921.html
on007020,EEG Mortality Dataset in Parkinson's Disease,NEMAR,EEG,Parkinson's,No stimulus,Clinical,94,1,1,94,64,500,4.1,1.87,CC0,10.82901/nemar.on007020,10.2139/ssrn.5375435,https://eegdash.org/api/dataset/eegdash.dataset.ON007020.html
on007720,BCI-FIT: A customization protocol for communication brain-computer interface systems.,NEMAR,EEG,ALS,Visual,Clinical,5,10,4,371,20,300,31.7,2.33,CC0,10.82901/nemar.on007720,10.1080/2326263x.2021.1878727,https://eegdash.org/api/dataset/eegdash.dataset.ON007720.html
on007823,A COVID-19 survivors and close contacts EEG dataset,NEMAR,EEG,Other clinical,No stimulus,Clinical,169,0,1,169,22,200,36.5,1.15,CC0,10.82901/nemar.on007823,10.1016/j.cnp.2026.02.007,https://eegdash.org/api/dataset/eegdash.dataset.ON007823.html
on007990,Subjective tinnitus severity correlates with objective changes in human auditory cortex as measured by functional near-infrared spectroscopy,NEMAR,fNIRS,Other clinical,Unknown,Clinical,63,0,1,63,166,5,17.6,0.29,CC0,10.82901/nemar.on007990,,https://eegdash.org/api/dataset/eegdash.dataset.ON007990.html
on008082,A COVID-19 survivors and close contacts EEG dataset,NEMAR,EEG,Other clinical,No stimulus,Clinical,173,0,1,173,22,200,37.4,1.18,CC0,10.82901/nemar.on008082,,https://eegdash.org/api/dataset/eegdash.dataset.ON008082.html
on008768,Resting-State EEG in Parkinson's Disease and Healthy Controls,NEMAR,EEG,Parkinson's,No stimulus,Clinical,312,4,1,358,66,25000,,63.56,CC0,10.82901/nemar.on008768,,https://eegdash.org/api/dataset/eegdash.dataset.ON008768.html
nm000114,MDD Patients and Healthy Controls EEG Data,NEMAR,EEG,Depression,Auditory,Clinical/Attention,64,0,3,181,22,256,20.6,0.85,CC-BY-4.0,10.82901/nemar.nm000114,10.1016/j.bspc.2016.07.006,https://eegdash.org/api/dataset/eegdash.dataset.NM000114.html
nm000191,"BigP3BCI Study F — 6x6 multi-paradigm, 3 sessions (10 healthy subjects)",NEMAR,EEG,ALS,Visual,Clinical/Attention,10,3,1,270,16,256,12.8,0.58,CC-BY-4.0,10.82901/nemar.nm000191,10.1088/1741-2560/12/1/016013,https://eegdash.org/api/dataset/eegdash.dataset.NM000191.html
nm000336,"Mainsah et al. 2025 — bigP3BCI: An Open, Diverse and Machine Learning Ready P300-based Brain-Computer Interface Dataset (Study R)",NEMAR,EEG,ALS,Visual,Clinical/Attention,20,2,1,480,32,256,23.5,2.12,CC-BY-4.0,10.13026/0byy-ry86,10.1609/aaai.v40i48.42219,https://eegdash.org/api/dataset/eegdash.dataset.NM000336.html
on003490,EEG: 3-Stim Auditory Oddball and Rest in Parkinson's,NEMAR,EEG,Parkinson's,Auditory,Clinical/Attention,50,2,1,75,67,500,12.8,6.28,CC0,10.82901/nemar.on003490,10.1016/j.clinph.2017.11.023,https://eegdash.org/api/dataset/eegdash.dataset.ON003490.html
on003522,EEG: Three-Stim Auditory Oddball and Rest in Acute and Chronic TBI,NEMAR,EEG,TBI,Auditory,Clinical/Attention,96,3,1,200,65,500,57.1,27.23,CC0,10.82901/nemar.on003522,10.1016/j.neuropsychologia.2019.107125,https://eegdash.org/api/dataset/eegdash.dataset.ON003522.html
on004574,Cross-modal Oddball Task.,NEMAR,EEG,Parkinson's,Multisensory,Clinical/Attention,146,0,1,146,66,500,31.0,14.47,CC0,10.82901/nemar.on004574,10.1101/2022.07.26.22278079,https://eegdash.org/api/dataset/eegdash.dataset.ON004574.html
on004837,Magnetoencephalographic (MEG) Pitch and Duration Mismatch Negativity (MMN) in First-Episode Psychosis,NEMAR,MEG,Psychiatric (transdiagnostic),Auditory,Clinical/Attention,60,1,1,106,,3000,,128.78,CC0,10.82901/nemar.on004837,10.1111/ejn.16107,https://eegdash.org/api/dataset/eegdash.dataset.ON004837.html
nm000289,I-CARE: International Cardiac Arrest REsearch consortium EEG Database (BIDS),NEMAR,EEG,Disorders of consciousness,No stimulus,Clinical/Consciousness,607,0,1,36123,29,2048,32712.3,1694.20,CC-BY-NC-SA-4.0,10.82901/nemar.nm000289,,https://eegdash.org/api/dataset/eegdash.dataset.NM000289.html
on002778,UC San Diego Resting State EEG Data from Patients with Parkinson's Disease,NEMAR,EEG,Parkinson's,No stimulus,Clinical/Intervention,31,3,1,46,41,512,2.5,0.57,CC0,10.82901/nemar.on002778,10.1523/eneuro.0151-19.2019,https://eegdash.org/api/dataset/eegdash.dataset.ON002778.html
on005448,STReEF,NEMAR,iEEG,Epilepsy,Other,Clinical/Intervention,13,1,1,18,161,2048,12.4,48.03,CC0,10.82901/nemar.on005448,10.1016/j.ynirp.2025.100274,https://eegdash.org/api/dataset/eegdash.dataset.ON005448.html
on007095,RNS_Epilepsy-iBIDS,NEMAR,iEEG,Epilepsy,No stimulus,Clinical/Intervention,8,68,1,6019,2,200,154.6,0.52,CC0,10.82901/nemar.on007095,10.3389/fnins.2026.1815732,https://eegdash.org/api/dataset/eegdash.dataset.ON007095.html
on004019,Effect of obesity on arithmetic processing in preteens with high and low math skills. An event-related potentials study,NEMAR,EEG,Obesity,Visual,Clinical/Learning,62,0,1,62,128,500,19.2,18.55,CC0,10.82901/nemar.on004019,10.3389/fnhum.2022.760234,https://eegdash.org/api/dataset/eegdash.dataset.ON004019.html
on007526,PD-EEG: Resting-State & Walking EEG in Parkinson's Disease,NEMAR,EEG,Parkinson's,No stimulus,Clinical/Motor,144,0,2,277,65,250,19.5,4.58,CC0,10.82901/nemar.on007526,10.1002/mds.70348,https://eegdash.org/api/dataset/eegdash.dataset.ON007526.html
nm000349,"Chamanzar2020: Ultra high-density EEG of interictal migraine and controls during visual, auditory stimulation and rest",NEMAR,EEG,Other clinical,Multisensory,Clinical/Perception,39,0,3,117,144,512,21.2,28.75,CC-BY-4.0,10.82901/nemar.nm000349,10.1093/braincomms/fcab061,https://eegdash.org/api/dataset/eegdash.dataset.NM000349.html
on005505,Healthy Brain Network (HBN) EEG - Release 1,NEMAR,EEG,Psychiatric (transdiagnostic),Visual,Clinical/Perception,136,0,10,1342,129,500,117.5,110.71,CC-BY-SA 4.0,10.82901/nemar.on005505,10.1101/2024.10.03.615261,https://eegdash.org/api/dataset/eegdash.dataset.ON005505.html
on005508,Healthy Brain Network (HBN) EEG - Release 4,NEMAR,EEG,Psychiatric (transdiagnostic),Visual,Clinical/Perception,324,0,10,3342,129,500,261.8,246.76,CC-BY-SA 4.0,10.82901/nemar.on005508,10.1101/2024.10.03.615261,https://eegdash.org/api/dataset/eegdash.dataset.ON005508.html
on005510,Healthy Brain Network (HBN) EEG - Release 6,NEMAR,EEG,Psychiatric (transdiagnostic),Visual,Clinical/Perception,135,0,10,1227,129,500,103.5,97.50,CC-BY-SA 4.0,10.82901/nemar.on005510,10.1101/2024.10.03.615261,https://eegdash.org/api/dataset/eegdash.dataset.ON005510.html
on005511,Healthy Brain Network (HBN) EEG - Release 7,NEMAR,EEG,Psychiatric (transdiagnostic),Visual,Clinical/Perception,381,0,10,3100,129,500,279.7,262.89,CC-BY-SA 4.0,10.82901/nemar.on005511,10.1101/2024.10.03.615261,https://eegdash.org/api/dataset/eegdash.dataset.ON005511.html
on005514,Healthy Brain Network (HBN) EEG - Release 9,NEMAR,EEG,Psychiatric (transdiagnostic),Visual,Clinical/Perception,295,0,10,2885,129,500,210.8,198.68,CC-BY-SA 4.0,10.82901/nemar.on005514,10.1101/2024.10.03.615261,https://eegdash.org/api/dataset/eegdash.dataset.ON005514.html
on005515,Healthy Brain Network (HBN) EEG - Release 10,NEMAR,EEG,Psychiatric (transdiagnostic),Visual,Clinical/Perception,533,0,8,2516,129,500,183.1,172.39,CC-BY-SA 4.0,10.82901/nemar.on005515,10.1101/2024.10.03.615261,https://eegdash.org/api/dataset/eegdash.dataset.ON005515.html
on005516,Healthy Brain Network (HBN) EEG - Release 11,NEMAR,EEG,Psychiatric (transdiagnostic),Visual,Clinical/Perception,430,0,8,3397,129,500,250.5,235.57,CC-BY-SA 4.0,10.82901/nemar.on005516,10.1101/2024.10.03.615261,https://eegdash.org/api/dataset/eegdash.dataset.ON005516.html
on007181,"Structural MRI, Resting-state fMRI, and PSG/EEG Dataset of Zoster-associated Neuralgia",NEMAR,EEG,Chronic pain,No stimulus,Clinical/Sleep,59,0,1,59,24,1024,,63.52,CC0,10.82901/nemar.on007181,10.1186/s10194-025-02204-y,https://eegdash.org/api/dataset/eegdash.dataset.ON007181.html
nm000386,"The involvement of the human prefrontal cortex in the emergence of visual awareness (Fang et al., 2024): sEEG, 6 patients",NEMAR,iEEG,Epilepsy,Visual,Consciousness,6,0,1,41,254,1000,9.0,40.71,CC0-1.0,10.82901/nemar.nm000386,10.7554/eLife.89076,https://eegdash.org/api/dataset/eegdash.dataset.NM000386.html
on001785,Evidence accumulation relates to perceptual consciousness and monitoring,NEMAR,EEG,Epilepsy,Tactile,Consciousness,18,1,3,54,71,1024,25.7,29.92,CC0,10.82901/nemar.on001785,10.1038/s41467-021-23540-y,https://eegdash.org/api/dataset/eegdash.dataset.ON001785.html
on004040,Trance channeling EEG study,NEMAR,EEG,Healthy,No stimulus,Consciousness,13,2,1,26,64,512,25.6,12.44,CC0,10.82901/nemar.on004040,10.12688/f1000research.17157.2,https://eegdash.org/api/dataset/eegdash.dataset.ON004040.html
on004541,Multimodal EEG-fNIRS data from patients undergoing general anesthesia,NEMAR,EEG/fNIRS,Healthy,No stimulus,Consciousness,8,2,1,18,59,1000,12.1,3.11,CC0,10.82901/nemar.on004541,,https://eegdash.org/api/dataset/eegdash.dataset.ON004541.html
on005273,Neural representation of consciously seen and unseen information,NEMAR,EEG,Healthy,Visual,Consciousness,33,0,1,33,63,1000,58.1,47.69,CC0,10.82901/nemar.on005273,10.1038/s41598-025-92490-y,https://eegdash.org/api/dataset/eegdash.dataset.ON005273.html
on005620,A repeated awakening study exploring the capacity of complexity measures to capture dreaming during propofol sedation,NEMAR,EEG,Healthy,No stimulus,Consciousness/Intervention,21,0,3,202,65,5000,17.9,83.00,CC0,10.82901/nemar.on005620,10.1038/s41598-025-12695-z,https://eegdash.org/api/dataset/eegdash.dataset.ON005620.html
ds004284,eeg-neuroforecasting,OpenNeuro,EEG,Healthy,Visual,Decision-making,18,0,1,18,129,1000,9.5,17.70,CC0,10.18112/openneuro.ds004284.v1.0.0,10.1038/s41598-023-41613-4,https://eegdash.org/api/dataset/eegdash.dataset.DS004284.html
ds006253,MetaRDK,OpenNeuro,iEEG,Epilepsy,Visual,Decision-making,23,1,4,0,201,,,0.00,CC0,10.18112/openneuro.ds006253.v1.0.3,10.1038/s41467-025-61744-8,https://eegdash.org/api/dataset/eegdash.dataset.DS006253.html
nm000383,"Medial and lateral orbitofrontal cortex in approach-avoidance decisions (Starkweather et al., 2026): SEEG high-frequency activity, 6 patients (derivative)",NEMAR,iEEG,Epilepsy/Depression,Visual,Decision-making,6,0,1,30,37,1000,21.1,12.10,CC0-1.0,10.82901/nemar.nm000383,10.1038/s41593-026-02444-4,https://eegdash.org/api/dataset/eegdash.dataset.NM000383.html
nm000401,"Subthalamic local field potentials during the balloon analogue risk task (Pearson et al., 2017): Parkinson's disease DBS surgery (derivative: decimated LFP)",NEMAR,iEEG,Parkinson's,Visual,Decision-making,14,0,1,17,32,250,4.3,2.94,CC0-1.0,10.82901/nemar.nm000401,10.3389/fnins.2017.00646,https://eegdash.org/api/dataset/eegdash.dataset.NM000401.html
on002158,Disentangling the origins of confidence in speeded perceptual judgments through multimodal imaging,NEMAR,EEG,Healthy,Visual,Decision-making,20,1,1,117,,,,460.19,CC0,10.82901/nemar.on002158,10.1073/pnas.1918335117,https://eegdash.org/api/dataset/eegdash.dataset.ON002158.html
on003458,EEG: Three armed bandit gambling task,NEMAR,EEG,Healthy,Visual,Decision-making,23,0,1,23,66,500,10.4,5.07,CC0,10.82901/nemar.on003458,10.1016/j.neuroimage.2015.02.007,https://eegdash.org/api/dataset/eegdash.dataset.ON003458.html
on003766,A resource for assessing dynamic binary choices in the adult brain using EEG and mouse-tracking,NEMAR,EEG,Healthy,Visual,Decision-making,31,0,4,124,129,1000,40.8,164.03,CC0,10.82901/nemar.on003766,10.1038/s41597-022-01538-5,https://eegdash.org/api/dataset/eegdash.dataset.ON003766.html
on004067,Moral conviction and metacognitive ability shape multiple stages of information processing,NEMAR,EEG,Healthy,Visual,Decision-making,80,0,1,84,63,2000,,108.22,CC0,10.82901/nemar.on004067,10.1016/j.cortex.2022.03.008,https://eegdash.org/api/dataset/eegdash.dataset.ON004067.html
on004477,PES - Pandemic Emergency Scenario,NEMAR,EEG,Healthy,Visual,Decision-making,9,0,1,9,80,2048,13.6,23.99,CC0,10.82901/nemar.on004477,10.3389/fnhum.2019.00013,https://eegdash.org/api/dataset/eegdash.dataset.ON004477.html
on004588,Neuma,NEMAR,EEG,Healthy,Visual,Decision-making,42,0,1,42,24,300,5.0,0.63,CC0,10.82901/nemar.on004588,10.1038/s41597-023-02392-9,https://eegdash.org/api/dataset/eegdash.dataset.ON004588.html
on004595,EEG: RL Task (3-Armed Bandit) with alcohol cues in hazardous drinkers and ctls,NEMAR,EEG,Alcohol use disorder,Visual,Decision-making,53,0,1,53,66,500,17.1,8.47,CC0,10.82901/nemar.on004595,10.5334/cpsy.96,https://eegdash.org/api/dataset/eegdash.dataset.ON004595.html
on004657,Driving with Autonomous Aids,NEMAR,EEG,Healthy,Visual,Decision-making,24,6,1,119,74,8192,27.2,46.24,CC0,10.82901/nemar.on004657,10.1038/s41423-019-0359-1,https://eegdash.org/api/dataset/eegdash.dataset.ON004657.html
on004842,TX15,NEMAR,EEG,Healthy,Visual,Decision-making,14,2,1,102,72,256,20.2,5.59,CC0,10.82901/nemar.on004842,,https://eegdash.org/api/dataset/eegdash.dataset.ON004842.html
on005065,Heuristics in risky decision-making relate to preferential representation of information MEG data,NEMAR,MEG,Healthy,Visual,Decision-making,21,0,1,275,415,1200,68.0,462.46,CC0,10.82901/nemar.on005065,10.1038/s41467-024-48547-z,https://eegdash.org/api/dataset/eegdash.dataset.ON005065.html
on005397,Affordances of stairs,NEMAR,EEG,Healthy,Visual,Decision-making,26,0,1,26,64,500,27.9,12.99,CC0,10.82901/nemar.on005397,10.1016/j.jenvp.2025.102528,https://eegdash.org/api/dataset/eegdash.dataset.ON005397.html
on005907,EEG: RL Task (3-Armed Bandit) with alcohol cues in hazardous drinkers and ctls,NEMAR,EEG,Alcohol use disorder,Visual,Decision-making,53,0,1,53,61,500,14.2,6.06,CC0,10.82901/nemar.on005907,10.5334/cpsy.96,https://eegdash.org/api/dataset/eegdash.dataset.ON005907.html
on006446,Cueing the future to reduce temporal discounting,NEMAR,EEG,Healthy,Visual,Decision-making,29,0,1,29,65,2048,18.0,17.29,CC0,10.82901/nemar.on006446,10.1093/psyrad/kkad001,https://eegdash.org/api/dataset/eegdash.dataset.ON006446.html
on006761,Neural decoding of competitive decision-making in Rock-Paper-Scissors,NEMAR,EEG,Healthy,Visual,Decision-making,31,0,1,31,64,2048,,83.76,CC0,10.82901/nemar.on006761,10.1093/scan/nsaf101,https://eegdash.org/api/dataset/eegdash.dataset.ON006761.html
on007822,Prisoner's Dilemma EEG Dataset,NEMAR,EEG,Healthy,Other,Decision-making,33,0,3,99,19,300,,0.38,CC0,10.82901/nemar.on007822,,https://eegdash.org/api/dataset/eegdash.dataset.ON007822.html
on007968,Narrative Reward,NEMAR,EEG,Healthy,Visual,Decision-making,40,0,1,40,32,1000,13.1,3.06,CC0,10.82901/nemar.on007968,,https://eegdash.org/api/dataset/eegdash.dataset.ON007968.html
on003517,EEG: Continuous gameplay of an 8-bit style video game,NEMAR,EEG,Healthy,Visual,Decision-making/Attention,17,0,1,34,65,500,13.0,6.95,CC0,10.82901/nemar.on003517,10.1016/j.neuroimage.2016.02.075,https://eegdash.org/api/dataset/eegdash.dataset.ON003517.html
on004511,Deception_data,NEMAR,EEG,Healthy,Visual,Decision-making/Attention,45,1,3,134,139,3000,64.1,217.19,CC0,10.82901/nemar.on004511,10.3758/s13428-020-01516-y,https://eegdash.org/api/dataset/eegdash.dataset.ON004511.html
on004000,Fribourg Ultimatum Game in Schizophrenia Study,NEMAR,EEG,Schizophrenia spectrum,Visual,Decision-making/Clinical,43,0,2,86,132,2048,12.1,24.16,CC0,10.82901/nemar.on004000,10.3389/fnint.2017.00013,https://eegdash.org/api/dataset/eegdash.dataset.ON004000.html
on004844,T22,NEMAR,EEG,Healthy,Visual,Decision-making/Intervention,17,4,1,68,72,1024,21.3,23.98,CC0,10.82901/nemar.on004844,,https://eegdash.org/api/dataset/eegdash.dataset.ON004844.html
on004917,Probability Decision-making Task with ambiguity,NEMAR,EEG,Healthy,Visual,Decision-making/Intervention,24,0,1,24,66,,,40.21,CC0,10.82901/nemar.on004917,10.1371/journal.pbio.3002452,https://eegdash.org/api/dataset/eegdash.dataset.ON004917.html
ds002799,Human es-fMRI Resource: Concurrent deep-brain stimulation and whole-brain functional MRI,OpenNeuro,iEEG,Epilepsy,No stimulus,Intervention,27,2,2,0,4,,,19.94,CC0,10.18112/openneuro.ds002799.v1.0.4,10.1101/2020.05.18.102657,https://eegdash.org/api/dataset/eegdash.dataset.DS002799.html
ds003816,The Effect of Buddhism Derived Loving Kindness Meditation on Modulating EEG: Long-term and Short-term Effect,OpenNeuro,EEG,Healthy,No stimulus,Intervention,48,11,8,1077,128,1000,161.7,57.95,CC0,10.18112/openneuro.ds003816.v1.0.1,10.1038/s41598-019-40200-w,https://eegdash.org/api/dataset/eegdash.dataset.DS003816.html
ds007347,Sterotactic Focused Ultrasound Mesencephalotomy for the Treatment of Head and Neck Cancer Pain,OpenNeuro,EEG,Cancer,No stimulus,Intervention,5,3,1,10,102,512,4.5,1.77,CC0,10.18112/openneuro.ds007347.v1.0.0,10.1159/000547639,https://eegdash.org/api/dataset/eegdash.dataset.DS007347.html
nm000372,Network of autoscopic hallucinations elicited by intracerebral stimulation of periventricular nodular heterotopia: SEEG during 43 Hz and single-pulse stimulation (1 patient),NEMAR,iEEG,Epilepsy,Visual,Intervention,1,0,2,2,148,4096,0.3,2.49,CC0-1.0,10.82901/nemar.nm000372,10.1016/j.cortex.2021.08.018,https://eegdash.org/api/dataset/eegdash.dataset.NM000372.html
nm000380,"iEEG during direct electrical stimulation of orbitofrontal and other sites (Rao, Sellers et al., 2018): continuous-stimulation and single-pulse recordings",NEMAR,iEEG,Epilepsy,No stimulus,Intervention,17,0,2,45,128,24414,3.7,78.14,CC-BY-4.0,10.82901/nemar.nm000380,10.1016/j.cub.2018.10.026,https://eegdash.org/api/dataset/eegdash.dataset.NM000380.html
on001849,RS_TMSEEG_Data,NEMAR,EEG,Healthy,No stimulus,Intervention,20,0,1,120,30,5000,20.7,47.79,CC0,10.82901/nemar.on001849,10.1371/journal.pone.0216185,https://eegdash.org/api/dataset/eegdash.dataset.ON001849.html
on002094,Single-pulse open-loop TMS-EEG dataset,NEMAR,EEG,Healthy,No stimulus,Intervention,20,0,3,43,30,5000,19.6,42.36,CC0,10.82901/nemar.on002094,10.1093/cercor/bhy255,https://eegdash.org/api/dataset/eegdash.dataset.ON002094.html
on003195,Placebo Neuroepo multisession,NEMAR,EEG,Parkinson's,No stimulus,Intervention,10,2,2,20,19,200,4.7,0.13,CC0,10.82901/nemar.on003195,10.3389/fnins.2022.841428,https://eegdash.org/api/dataset/eegdash.dataset.ON003195.html
on003708,Basis profile curve identification to understand electrical stimulation effects in human brain networks,NEMAR,iEEG,Other clinical,No stimulus,Intervention,1,1,1,1,89,2048,1.1,0.65,CC0,10.82901/nemar.on003708,10.1101/2021.01.24.428020,https://eegdash.org/api/dataset/eegdash.dataset.ON003708.html
on003805,Multisensory Gamma Entrainment,NEMAR,EEG,Healthy,Multisensory,Intervention,1,0,1,1,19,500,0.0,0.02,CC0,10.82901/nemar.on003805,10.1016/j.dib.2022.107839,https://eegdash.org/api/dataset/eegdash.dataset.ON003805.html
on004024,"TMS-EEG-MRI-fMRI-DWI data on paired associative stimulation and connectivity (Shirley Ryan AbilityLab, Chicago, IL)",NEMAR,EEG,Healthy,No stimulus,Intervention,13,3,3,497,69,20000,54.5,1096.52,CC0,10.82901/nemar.on004024,10.1016/j.brs.2018.12.931,https://eegdash.org/api/dataset/eegdash.dataset.ON004024.html
on004080,CCEP ECoG dataset across age 4-51,NEMAR,iEEG,Epilepsy,Other,Intervention,74,2,1,117,133,2048,89.4,289.27,CC0,10.82901/nemar.on004080,10.1038/s41593-023-01272-0,https://eegdash.org/api/dataset/eegdash.dataset.ON004080.html
on004370,PRIOS,NEMAR,iEEG,Epilepsy,Other,Intervention,7,1,2,15,133,2048,10.2,29.60,CC0,10.82901/nemar.on004370,10.1016/j.clinph.2024.01.012,https://eegdash.org/api/dataset/eegdash.dataset.ON004370.html
on004457,Electrical stimulation of temporal and limbic circuitry produces distinct responses in human ventral temporal cortex,NEMAR,iEEG,Epilepsy,No stimulus,Intervention,5,1,1,5,206,2048,5.6,12.26,CC0,10.82901/nemar.on004457,10.1101/2022.07.06.498994,https://eegdash.org/api/dataset/eegdash.dataset.ON004457.html
on004572,The effects of sham hypnosis techniques,NEMAR,EEG,Healthy,Auditory,Intervention,52,1,10,516,61,1000,53.2,46.78,CC0,10.82901/nemar.on004572,10.1111/psyp.70183,https://eegdash.org/api/dataset/eegdash.dataset.ON004572.html
on004624,Intracranial recordings using BCI2000 and the CorTec BrainInterchange,NEMAR,iEEG,Unknown,Multisensory,Intervention,3,7,28,614,39,1000,,20.74,CC0,10.82901/nemar.on004624,10.1088/1741-2552/ae2955,https://eegdash.org/api/dataset/eegdash.dataset.ON004624.html
on004696,HAPwave_bids,NEMAR,iEEG,Epilepsy,Other,Intervention,8,1,1,8,256,2048,9.1,20.90,CC0,10.82901/nemar.on004696,10.1523/jneurosci.2201-22.2023,https://eegdash.org/api/dataset/eegdash.dataset.ON004696.html
on004819,"Flexible, Scalable, High Channel Count Stereo-Electrode for Recording in the Human Brain",NEMAR,iEEG,Unknown,No stimulus,Intervention,1,1,1,8,64,30000,0.1,1.46,CC0,10.82901/nemar.on004819,10.1101/2022.11.08.515705,https://eegdash.org/api/dataset/eegdash.dataset.ON004819.html
on004840,"Dataset of electrophysiological signals (EEG, ECG, EMG) during Music therapy with adult burn patients in the Intensive Care Unit.",NEMAR,EEG,Other clinical,Auditory,Intervention,9,2,3,51,10,1024,10.9,1.88,CC0,10.82901/nemar.on004840,10.1038/s41598-024-73211-3,https://eegdash.org/api/dataset/eegdash.dataset.ON004840.html
on005079,The Effects of Directed Therapeutic Intent on Live and Damaged Cells,NEMAR,EEG,Healthy,No stimulus,Intervention,1,12,15,60,65,500,3.8,1.81,CC0,10.82901/nemar.on005079,10.1038/s41598-024-79617-3,https://eegdash.org/api/dataset/eegdash.dataset.ON005079.html
on005169,Dataset of intracranial EEG during cortical stimulation evoking visual effects,NEMAR,iEEG,Epilepsy,No stimulus,Intervention,20,16,1,112,193,4096,0.7,4.32,CC0,10.82901/nemar.on005169,10.1002/hbm.25749,https://eegdash.org/api/dataset/eegdash.dataset.ON005169.html
on005688,visStim,NEMAR,EEG,Healthy,Visual,Intervention,20,1,5,89,5,20000,55.3,9.04,CC0,10.82901/nemar.on005688,10.3389/fnhum.2024.1509432,https://eegdash.org/api/dataset/eegdash.dataset.ON005688.html
on005779,Real-time personalized brain state-dependent TMS in healthy adults,NEMAR,EEG,Healthy,No stimulus,Intervention,19,0,16,250,70,5000,19.8,95.21,CC0,10.82901/nemar.on005779,10.1016/j.brs.2024.12.1193,https://eegdash.org/api/dataset/eegdash.dataset.ON005779.html
on006065,TSS_iEEG,NEMAR,iEEG,Unknown,No stimulus,Intervention,7,0,10,45,181,500,10.7,10.34,CC0,10.82901/nemar.on006065,10.1016/j.brs.2021.10.220,https://eegdash.org/api/dataset/eegdash.dataset.ON006065.html
on006110,PsiConnect,NEMAR,EEG,Healthy,Multisensory,Intervention,65,2,1,124,67,500,46.3,1004.66,CC0,10.82901/nemar.on006110,10.1101/2025.04.11.643415,https://eegdash.org/api/dataset/eegdash.dataset.ON006110.html
on006437,LIGHT Hypnotherapy,NEMAR,EEG,Healthy,Auditory,Intervention,9,4,5,63,64,256,16.8,4.63,CC0,10.82901/nemar.on006437,10.1177/2515690x261418396,https://eegdash.org/api/dataset/eegdash.dataset.ON006437.html
on006902,Profound neuronal differences during Exercise-Induced Hypoalgesia between athletes and non-athletes revealed by functional near-infrared spectroscopy,NEMAR,fNIRS,Healthy,Tactile,Intervention,42,0,1,42,112,8,27.7,5.91,CC0,10.82901/nemar.on006902,10.1113/jp289766,https://eegdash.org/api/dataset/eegdash.dataset.ON006902.html
on007006,VR-Compassion Cultivation Training,NEMAR,EEG,Healthy,Multisensory,Intervention,10,0,5,50,64,256,3.6,0.96,CC0,10.82901/nemar.on007006,,https://eegdash.org/api/dataset/eegdash.dataset.ON007006.html
on007864,Neuroepo multisession Phase II and III,NEMAR,EEG,Parkinson's,No stimulus,Intervention,45,2,1,84,21,200,18.0,0.50,CC0,10.82901/nemar.on007864,10.3389/fnins.2022.841428,https://eegdash.org/api/dataset/eegdash.dataset.ON007864.html
on008610,FUS and Tactile Neuromodulation in NHP VPL - Electrophysiology,NEMAR,iEEG,Healthy,Tactile,Intervention,5,4,2,65,,,,0.00,CC0,10.82901/nemar.on008610,,https://eegdash.org/api/dataset/eegdash.dataset.ON008610.html
on005530,Depotentiation of emotional reactivity using TMR during REM sleep,NEMAR,EEG,Healthy,Multisensory,Intervention/Affect,17,0,1,21,10,500,144.8,6.95,CC0,10.82901/nemar.on005530,10.1162/imag.a.924,https://eegdash.org/api/dataset/eegdash.dataset.ON005530.html
on006861,Targeted Neuromodulation of the Left Dorsolateral Prefrontal Cortex Alleviates Altered Affective Response Evaluation in Lonely Individuals,NEMAR,EEG,Healthy,Visual,Intervention/Affect,120,2,1,239,37,1000,99.6,57.53,CC0,10.82901/nemar.on006861,10.1016/j.biopsycho.2025.109175,https://eegdash.org/api/dataset/eegdash.dataset.ON006861.html
on001810,"EEG study of the attentional blink; before, during, and after transcranial Direct Current Stimulation (tDCS)",NEMAR,EEG,Healthy,Visual,Intervention/Attention,47,6,1,263,73,512,91.2,117.79,CC0,10.82901/nemar.on001810,10.1016/j.neuroimage.2016.03.065,https://eegdash.org/api/dataset/eegdash.dataset.ON001810.html
on003670,"Dataset of Concurrent EEG, ECG, and Behavior with Multiple Doses of transcranial Electrical Stimulation - BIDS",NEMAR,EEG,Healthy,Visual,Intervention/Attention,25,6,1,62,35,2000,72.8,104.72,CC0,10.82901/nemar.on003670,10.1038/s41597-021-01046-y,https://eegdash.org/api/dataset/eegdash.dataset.ON003670.html
on004350,Executive Functionning Study for Assessing the Effect of Neurofeedback,NEMAR,EEG,Healthy,Visual,Intervention/Attention,24,2,5,240,64,256,41.2,28.81,CC0,10.82901/nemar.on004350,10.3389/fnhum.2020.00246,https://eegdash.org/api/dataset/eegdash.dataset.ON004350.html
on006222,MultisensoryFlickerHealthyYoungAdults_AllSubjectsRawData,NEMAR,EEG,Healthy,Multisensory,Intervention/Attention,69,2,1,70,40,512,52.8,15.83,CC0,10.82901/nemar.on006222,10.1101/2025.08.25.671937,https://eegdash.org/api/dataset/eegdash.dataset.ON006222.html
on006839,EEG recordings during sham neurofeedback in virtual reality,NEMAR,EEG,Healthy,Multisensory,Intervention/Attention,36,0,4,144,29,1000,26.6,11.12,CC0,10.82901/nemar.on006839,10.1016/j.cortex.2026.03.020,https://eegdash.org/api/dataset/eegdash.dataset.ON006839.html
on007509,1hrPVTdataset_allSubjects,NEMAR,EEG,Healthy,Multisensory,Intervention/Attention,69,2,1,0,,,,15.92,CC0,10.82901/nemar.on007509,10.1101/2025.08.25.671937,https://eegdash.org/api/dataset/eegdash.dataset.ON007509.html
ds005048,40Hz Auditory Entrainment,OpenNeuro,EEG,Dementia,Auditory,Intervention/Clinical,35,0,1,35,19,250,5.2,0.37,CC0,10.18112/openneuro.ds005048.v1.0.1,10.1038/s41598-024-63727-z,https://eegdash.org/api/dataset/eegdash.dataset.DS005048.html
on003194,Neuroepo multisession,NEMAR,EEG,Parkinson's,No stimulus,Intervention/Clinical,15,2,2,29,21,200,7.2,0.20,CC0,10.82901/nemar.on003194,10.3389/fnins.2022.841428,https://eegdash.org/api/dataset/eegdash.dataset.ON003194.html
on003380,"Corticothalamic communication under analgesia, sedation and gradual ischemia: a multimodal model of controlled gradual cerebral ischemia in pig",NEMAR,EEG,Healthy,No stimulus,Intervention/Clinical,1,0,0,1,9,,,1.54,CC0,10.82901/nemar.on003380,10.1038/s41597-020-00781-y,https://eegdash.org/api/dataset/eegdash.dataset.ON003380.html
on003800,Auditory Gamma Entrainment,NEMAR,EEG,Dementia,Auditory,Intervention/Clinical,13,0,2,24,19,250,1.4,0.38,CC0,10.82901/nemar.on003800,10.1002/alz.043198,https://eegdash.org/api/dataset/eegdash.dataset.ON003800.html
on007865,Placebo Neuroepo multisession Phase II and III,NEMAR,EEG,Parkinson's,No stimulus,Intervention/Clinical,24,2,1,47,21,200,10.2,0.28,CC0,10.82901/nemar.on007865,10.2139/ssrn.4966719,https://eegdash.org/api/dataset/eegdash.dataset.ON007865.html
on007314,tACS for Patients with Post-Stroke Anomia,NEMAR,EEG,Stroke,Visual,Intervention/Language,2,7,1,14,32,500,4.9,1.17,CC0,10.82901/nemar.on007314,10.1371/journal.pone.0342191,https://eegdash.org/api/dataset/eegdash.dataset.ON007314.html
on007315,tACS for Patients with Post-Stroke Anomia,NEMAR,EEG,Stroke,Visual,Intervention/Language,2,7,1,14,32,500,4.9,1.17,CC0,10.82901/nemar.on007315,10.1371/journal.pone.0342191,https://eegdash.org/api/dataset/eegdash.dataset.ON007315.html
ds003987,EEG: Amphetamine trials 5CCPT and Probabilistic Learning,OpenNeuro,EEG,Healthy,Visual,Intervention/Learning,23,3,1,69,71,500,52.1,28.37,CC0,10.18112/openneuro.ds003987.v1.0.0,10.1007/s00213-022-06082-z,https://eegdash.org/api/dataset/eegdash.dataset.DS003987.html
on006260,Dataset of psychophysiological data from children with learning difficulties who strengthen reading and math skills through assistive technology,NEMAR,EEG,Other clinical,Visual,Intervention/Learning,76,2,1,366,32,256,23.1,2.96,CC0,10.82901/nemar.on006260,10.1186/s13104-025-07499-3,https://eegdash.org/api/dataset/eegdash.dataset.ON006260.html
on006803,NeuroTechs Dataset for Stem Skills,NEMAR,EEG,Healthy,Visual,Intervention/Learning,63,2,1,126,8,250,45.9,1.50,CC0,10.82901/nemar.on006803,,https://eegdash.org/api/dataset/eegdash.dataset.ON006803.html
on004166,"Effects of Forward and Backward Span Trainings on Working Memory: Evidence from a Randomized, Controlled Trial",NEMAR,EEG,Healthy,Visual,Intervention/Memory,71,3,1,213,,,,83.07,CC0,10.82901/nemar.on004166,10.1111/psyp.14154,https://eegdash.org/api/dataset/eegdash.dataset.ON004166.html
on005034,The effect of theta tACS on working memory,NEMAR,EEG,Healthy,Visual,Intervention/Memory,25,2,2,100,129,1000,34.9,65.89,CC0,10.82901/nemar.on005034,10.1101/2024.03.20.585954,https://eegdash.org/api/dataset/eegdash.dataset.ON005034.html
ds006519,Dataset of intracranial EEG during cortical stimulations evoking negative motor responses,OpenNeuro,iEEG,Epilepsy,Other,Intervention/Motor,21,5,1,35,176,4096,0.3,1.12,CC0,10.18112/openneuro.ds006519.v1.0.0,10.1016/j.neuroimage.2026.121822,https://eegdash.org/api/dataset/eegdash.dataset.DS006519.html
on005777,Electrical_Morphine_Placebo_2018,NEMAR,fNIRS,Healthy,Tactile,Intervention/Perception,14,2,2,113,66,25,,0.91,CC0,10.82901/nemar.on005777,10.3389/fnhum.2018.00394,https://eegdash.org/api/dataset/eegdash.dataset.ON005777.html
on007558,EEG Pre/Post Intervention Dataset,NEMAR,EEG,Healthy,No stimulus,Intervention/Resting-state,67,2,1,121,21,200,26.0,0.72,CC0,10.82901/nemar.on007558,,https://eegdash.org/api/dataset/eegdash.dataset.ON007558.html
ds004771,EEG/ERP data from a Python Reading Task,OpenNeuro,EEG,Healthy,Visual,Language,61,0,1,61,34,256,10.6,1.46,CC0,10.18112/openneuro.ds004771.v1.0.0,10.21203/rs.3.rs-3396298/v1,https://eegdash.org/api/dataset/eegdash.dataset.DS004771.html
ds005279,Picture-Word Interference Dataset,OpenNeuro,MEG,Healthy,Multisensory,Language,30,1,0,120,,1200,10.2,63.22,CC0,10.18112/openneuro.ds005279.v1.0.3,10.3390/jcm8060841,https://eegdash.org/api/dataset/eegdash.dataset.DS005279.html
ds006234,Auditory naming,OpenNeuro,iEEG,Epilepsy,Auditory,Language,119,6,1,378,164,1000,,47.17,CC0,10.18112/openneuro.ds006234.v1.0.0,10.1101/2025.07.15.664981,https://eegdash.org/api/dataset/eegdash.dataset.DS006234.html
ds006647,Poetry Assessment EEG Dataset 2,OpenNeuro,EEG,Healthy,Visual,Language,4,0,1,4,70,512,8.7,4.61,CC0,10.18112/openneuro.ds006647.v1.0.1,10.1080/10400419.2025.2466571,https://eegdash.org/api/dataset/eegdash.dataset.DS006647.html
ds006648,Poetry Assessment EEG Dataset 1,OpenNeuro,EEG,Healthy,Visual,Language,47,0,1,47,70,512,91.8,48.75,CC0,10.18112/openneuro.ds006648.v1.0.0,10.1080/10400419.2025.2466571,https://eegdash.org/api/dataset/eegdash.dataset.DS006648.html
ds007630,EEG-Speech Brain Decoding Dataset,OpenNeuro,EEG,Healthy,Multisensory,Language,3,312,3,1974,140,2048,,1025.73,CC0,10.18112/openneuro.ds007630.v1.0.0,10.1007/s12576-011-0156-9,https://eegdash.org/api/dataset/eegdash.dataset.DS007630.html
nm000113,"2020 BCI competition, track 3",NEMAR,EEG,Healthy,No stimulus,Language,15,0,1,45,64,256,5.2,0.61,CC-BY-4.0,10.82901/nemar.nm000113,10.1109/tnsre.2021.3096874,https://eegdash.org/api/dataset/eegdash.dataset.NM000113.html
nm000174,Imagined Speech EEG dataset comparing paradigm designs (Aguilera-Rodriguez et al. 2025),NEMAR,EEG,Healthy,Multisensory,Language,15,2,1,30,24,500,5.0,1.63,CC-BY-NC-ND-4.0,10.82901/nemar.nm000174,,https://eegdash.org/api/dataset/eegdash.dataset.NM000174.html
nm000180,Brennan2019: EEG during Alice in Wonderland Listening,NEMAR,EEG,Healthy,Auditory,Language,45,0,1,45,62,500,9.2,4.09,CC BY 4.0,10.1371/journal.pone.0207741,10.1371/journal.pone.0207741,https://eegdash.org/api/dataset/eegdash.dataset.NM000180.html
nm000228,Nieuwland et al. 2018: Multi-site N400 Replication Study,NEMAR,EEG,Healthy,Visual,Language,356,0,2,397,144,2048,232.4,110.28,CC-BY 4.0,10.7554/eLife.33468,10.7554/elife.33468,https://eegdash.org/api/dataset/eegdash.dataset.NM000228.html
nm000229,Gwilliams et al. 2023 — Introducing MEG-MASC: a high-quality magneto-encephalography dataset for evaluating natural speech processing,NEMAR,MEG,Healthy,Auditory,Language,30,2,4,490,,,,0.00,CC0,10.82901/nemar.nm000229,10.1038/s41597-023-02752-5,https://eegdash.org/api/dataset/eegdash.dataset.NM000229.html
nm000241,CerebroVoice: Bilingual sEEG Speech Dataset,NEMAR,iEEG,Epilepsy,Visual,Language,2,0,9,18,316,200,3.8,2.01,CC BY 4.0,10.5281/zenodo.13332808,,https://eegdash.org/api/dataset/eegdash.dataset.NM000241.html
nm000251,"He et al. 2025 — VocalMind: A Stereotactic EEG Dataset for Vocalized, Mimed, and Imagined Speech in Tonal Language",NEMAR,iEEG,Unknown,Unknown,Language,1,0,3,6,110,1000,1.1,2.03,CC BY 4.0,10.1038/s41597-025-04741-2,10.1038/s41597-025-04741-2,https://eegdash.org/api/dataset/eegdash.dataset.NM000251.html
nm000253,Wang et al. 2024 — Brain Treebank: Large-scale intracranial recordings from naturalistic language stimuli,NEMAR,iEEG,Epilepsy,Multisensory,Language,10,0,1,26,248,2048,1.8,276.29,CC BY 4.0,10.82901/nemar.nm000253,,https://eegdash.org/api/dataset/eegdash.dataset.NM000253.html
nm000278,ZuCo 1.0: Simultaneous EEG and Eye-Tracking during Natural Reading,NEMAR,EEG,Healthy,Visual,Language,12,0,3,273,128,500,22.2,20.72,CC-BY-4.0,10.82901/nemar.nm000278,,https://eegdash.org/api/dataset/eegdash.dataset.NM000278.html
nm000279,ZuCo 2.0: EEG and Eye-Tracking during Natural Reading and Annotation,NEMAR,EEG,Healthy,Visual,Language,18,0,2,252,128,500,21.1,19.70,CC-BY-4.0,10.82901/nemar.nm000279,,https://eegdash.org/api/dataset/eegdash.dataset.NM000279.html
nm000350,Human ECoG speaking consonant-vowel syllables,NEMAR,iEEG,Unknown,Unknown,Language,6,26,1,62,,,,0.00,MIT,10.82901/nemar.nm000350,,https://eegdash.org/api/dataset/eegdash.dataset.NM000350.html
nm000365,"Du-IN Chinese word-reading sEEG (Zheng et al., NeurIPS 2024): authors' preprocessed 3-s epochs, 12 subjects, 61 words",NEMAR,iEEG,Epilepsy,Visual,Language,12,0,1,67,147,1000,32.3,140.07,CC-BY-4.0,10.82901/nemar.nm000365,10.52202/079017-2542,https://eegdash.org/api/dataset/eegdash.dataset.NM000365.html
nm000371,Dataset of Speech Production in intracranial Electroencephalography (SingleWordProductionDutch-iBIDS),NEMAR,iEEG,Epilepsy,Visual,Language,10,0,1,20,127,1024,1.7,9.88,CC-BY-4.0,10.82901/nemar.nm000371,10.1038/s41597-022-01542-9,https://eegdash.org/api/dataset/eegdash.dataset.NM000371.html
nm000395,"Categorical processing of Chinese lexical tone: ECoG auditory oddball in 6 epilepsy patients (Si, Zhou & Hong 2017)",NEMAR,iEEG,Epilepsy,Auditory,Language,6,0,1,8,102,1200,1.2,1.04,CC-BY-4.0,10.82901/nemar.nm000395,10.1073/pnas.1710752114,https://eegdash.org/api/dataset/eegdash.dataset.NM000395.html
nm000399,"Thalamic local field potentials during reading aloud of words and nonwords (Wang et al., 2022): 11 essential tremor patients, DBS surgery (derivative: preprocessed epochs)",NEMAR,iEEG,Other clinical,Visual,Language,11,4,1,26,8,1000,4.9,1.59,CC0-1.0,10.82901/nemar.nm000399,10.1523/JNEUROSCI.1332-21.2022,https://eegdash.org/api/dataset/eegdash.dataset.NM000399.html
on002312,OcularLDT,NEMAR,MEG,Healthy,Visual,Language,19,0,1,23,257,1000,7.1,37.54,CC0,10.82901/nemar.on002312,10.7551/mitpress/11442.003.0076,https://eegdash.org/api/dataset/eegdash.dataset.ON002312.html
on002833,DataSet2,NEMAR,EEG,Healthy,Visual,Language,20,4,1,80,257,1000,11.6,42.70,CC0,10.82901/nemar.on002833,10.1038/s41597-021-00821-1,https://eegdash.org/api/dataset/eegdash.dataset.ON002833.html
on003420,HD-EEGtask(Dataset 1),NEMAR,EEG,Healthy,Visual,Language,23,2,0,92,257,1000,13.5,97.11,CC0,10.82901/nemar.on003420,10.1038/s41597-021-00821-1,https://eegdash.org/api/dataset/eegdash.dataset.ON003420.html
on003626,Inner Speech,NEMAR,EEG,Healthy,No stimulus,Language,10,3,1,30,,,,26.42,CC0,10.82901/nemar.on003626,10.1101/2021.04.19.440473,https://eegdash.org/api/dataset/eegdash.dataset.ON003626.html
on003703,Frequency Tagging of Syntactic Structure or Lexical Properties,NEMAR,MEG,Healthy,Auditory,Language,34,0,2,102,314,1000,21.8,208.85,CC0,10.82901/nemar.on003703,10.1016/j.cortex.2021.09.012,https://eegdash.org/api/dataset/eegdash.dataset.ON003703.html
on004075,what_are_we_talking_about,NEMAR,EEG,Healthy,Unknown,Language,29,0,4,116,,1000,,7.94,CC0,10.82901/nemar.on004075,10.1101/2024.12.12.628085,https://eegdash.org/api/dataset/eegdash.dataset.ON004075.html
on004078,A synchronized multimodal neuroimaging dataset to study brain language processing,NEMAR,MEG,Healthy,Auditory,Language,12,0,1,720,328,1000,68.1,1492.53,CC0,10.82901/nemar.on004078,10.1038/s41597-022-01708-5,https://eegdash.org/api/dataset/eegdash.dataset.ON004078.html
on004196,Bimodal dataset on Inner speech,NEMAR,EEG,Healthy,Visual,Language,4,1,1,4,64,512,1.5,10.02,CC0,10.82901/nemar.on004196,10.1101/2022.05.24.492109,https://eegdash.org/api/dataset/eegdash.dataset.ON004196.html
on004276,Auditory single word recognition in MEG,NEMAR,MEG,Healthy,Auditory,Language,19,1,2,19,193,1000,5.2,12.47,CC0,10.82901/nemar.on004276,10.3758/s13428-018-1056-1,https://eegdash.org/api/dataset/eegdash.dataset.ON004276.html
on004279,Large Spanish EEG,NEMAR,EEG,Healthy,Auditory,Language,56,4,1,60,69,1000,53.7,27.08,CC0,10.82901/nemar.on004279,10.1088/1741-2552/ad88a3,https://eegdash.org/api/dataset/eegdash.dataset.ON004279.html
on004408,EEG responses to continuous naturalistic speech,NEMAR,EEG,Healthy,Auditory,Language,19,0,1,380,128,512,20.6,20.08,CC0,10.82901/nemar.on004408,10.3389/fnhum.2016.00604,https://eegdash.org/api/dataset/eegdash.dataset.ON004408.html
on004514,Simultaneous EEG and fNIRS recordings for semantic decoding of imagined animals and tools,NEMAR,EEG/fNIRS,Healthy,Visual,Language,12,0,2,24,80,2048,29.3,25.93,CC0,10.82901/nemar.on004514,10.1038/s41597-025-04967-0,https://eegdash.org/api/dataset/eegdash.dataset.ON004514.html
on004554,Forced Picture Naming Task,NEMAR,EEG,Healthy,Visual,Language,16,0,1,16,99,1000,0.0,9.43,CC0,10.82901/nemar.on004554,10.3934/mbe.2023507,https://eegdash.org/api/dataset/eegdash.dataset.ON004554.html
on004703,sEEG Passive listening to natural speech,NEMAR,iEEG,Epilepsy,Auditory,Language,10,2,1,11,280,1024,9.1,14.17,CC0,10.82901/nemar.on004703,10.3765/amp.v9i0.5197,https://eegdash.org/api/dataset/eegdash.dataset.ON004703.html
on004718,Le Petit Prince Hong Kong: Naturalistic fMRI and EEG dataset from older Cantonese speakers,NEMAR,EEG,Healthy,Multisensory,Language,51,0,1,51,64,1000,21.8,117.02,CC0,10.82901/nemar.on004718,10.1101/2024.04.24.590842,https://eegdash.org/api/dataset/eegdash.dataset.ON004718.html
on004952,ChineseEEG: A Chinese Linguistic Corpora EEG Dataset for Semantic Alignment and Neural Decoding,NEMAR,EEG,Healthy,Visual,Language,10,2,1,245,128,1000,121.7,748.10,CC0,10.82901/nemar.on004952,10.1038/s41597-024-03398-7,https://eegdash.org/api/dataset/eegdash.dataset.ON004952.html
on004993,"WIRED ICM Sample Dataset - Workshop on Intracranial Recordings in Humans, Epilepsy, DBS",NEMAR,iEEG,Epilepsy,Auditory,Language,3,1,3,3,160,2048,0.2,0.36,CC0,10.82901/nemar.on004993,,https://eegdash.org/api/dataset/eegdash.dataset.ON004993.html
on005007,Auditory naming task with questions that begin or end with a wh-interrogative,NEMAR,iEEG,Healthy,Auditory,Language,40,2,1,42,184,1000,,8.90,CC0,10.82901/nemar.on005007,10.1101/2025.03.07.641428,https://eegdash.org/api/dataset/eegdash.dataset.ON005007.html
on005170,Chisco,NEMAR,EEG,Healthy,Visual,Language,5,6,1,225,,,,281.07,CC0,10.82901/nemar.on005170,10.1038/s41597-024-04114-1,https://eegdash.org/api/dataset/eegdash.dataset.ON005170.html
on005241,NeuroMorph: A High-Temporal Resolution MEG Dataset for Morpheme-Based Linguistic Analysis,NEMAR,MEG,Healthy,Visual,Language,24,3,2,117,256,1000,3.7,150.84,CC0,10.82901/nemar.on005241,,https://eegdash.org/api/dataset/eegdash.dataset.ON005241.html
on005262,ArEEG: Arabic Inner Speech EEG dataset,NEMAR,EEG,Healthy,Visual,Language,12,21,1,186,,,,0.72,CC0,10.82901/nemar.on005262,10.1038/s41597-025-05387-w,https://eegdash.org/api/dataset/eegdash.dataset.ON005262.html
on005296,"Assessing sensitivity to semantic and syntactic information in deaf readers: An ERP
study",NEMAR,EEG,Other clinical,Visual,Language,62,0,1,62,32,500,37.2,9.15,CC0,10.82901/nemar.on005296,10.1016/j.neuropsychologia.2025.109171,https://eegdash.org/api/dataset/eegdash.dataset.ON005296.html
on005383,"TMNRED, A Chinese Language EEG Dataset for Fuzzy Semantic Target Identification in Natural Reading Environments",NEMAR,EEG,Healthy,Visual,Language,30,8,1,240,31,200,8.3,18.71,CC0,10.82901/nemar.on005383,10.1038/s41597-025-05036-2,https://eegdash.org/api/dataset/eegdash.dataset.ON005383.html
on005403,Delayed Auditory Feedback EEG/EGG,NEMAR,EEG,Healthy,Auditory,Language,32,0,1,32,66,10000,13.4,145.66,CC0,10.82901/nemar.on005403,10.1523/jneurosci.2294-24.2025,https://eegdash.org/api/dataset/eegdash.dataset.ON005403.html
on005545,Auditory naming,NEMAR,iEEG,Epilepsy,Auditory,Language,106,5,1,336,164,1000,,42.91,CC0,10.82901/nemar.on005545,10.1101/2025.03.07.641428,https://eegdash.org/api/dataset/eegdash.dataset.ON005545.html
on005565,"Neural associations between fingerspelling, print, and signs: An ERP priming study with deaf readers",NEMAR,EEG,Other clinical,Visual,Language,24,0,1,24,32,500,11.4,2.82,CC0,10.82901/nemar.on005565,10.1016/j.bandl.2025.105610,https://eegdash.org/api/dataset/eegdash.dataset.ON005565.html
on005574,"The ""Podcast"" ECoG dataset",NEMAR,iEEG,Epilepsy,Auditory,Language,9,0,1,9,264,2048,4.5,15.51,CC0,10.82901/nemar.on005574,10.1038/s41597-025-05462-2,https://eegdash.org/api/dataset/eegdash.dataset.ON005574.html
on005594,Alphabetic Decision Task (Arial Light Font),NEMAR,EEG,Healthy,Visual,Language,16,0,1,16,66,1000,12.9,11.70,CC0,10.82901/nemar.on005594,10.1101/2024.11.11.622929,https://eegdash.org/api/dataset/eegdash.dataset.ON005594.html
on005866,Flankers-NEAR,NEMAR,EEG,Healthy,Visual,Language,60,0,1,60,32,500,16.0,3.84,CC0,10.82901/nemar.on005866,10.3133/pp521a,https://eegdash.org/api/dataset/eegdash.dataset.ON005866.html
on005868,Flankers-FAR,NEMAR,EEG,Healthy,Visual,Language,48,0,1,48,32,500,13.1,3.15,CC0,10.82901/nemar.on005868,10.3133/pp521a,https://eegdash.org/api/dataset/eegdash.dataset.ON005868.html
on005932,PWIe,NEMAR,EEG,Healthy,Visual,Language,29,0,1,29,32,500,9.9,2.45,CC0,10.82901/nemar.on005932,10.1111/psyp.70158,https://eegdash.org/api/dataset/eegdash.dataset.ON005932.html
on006033,Synchronous EEG and fMRI dataset on inner speech,NEMAR,EEG,Healthy,Visual,Language,3,2,1,5,66,5000,2.2,16.45,CC0,10.82901/nemar.on006033,10.1016/j.dib.2025.112258,https://eegdash.org/api/dataset/eegdash.dataset.ON006033.html
on006233,Picture naming,NEMAR,iEEG,Epilepsy,Visual,Language,108,5,1,347,164,1000,,18.58,CC0,10.82901/nemar.on006233,10.1016/0010-0277(92)90040-o,https://eegdash.org/api/dataset/eegdash.dataset.ON006233.html
on006317,Chisco-2.0,NEMAR,EEG,Healthy,Other,Language,2,4,2,64,127,1000,62.1,56.82,CC0,10.82901/nemar.on006317,10.1038/s41597-025-05957-y,https://eegdash.org/api/dataset/eegdash.dataset.ON006317.html
on006465,"3M-CPSEED：An EEG-based Dataset for Chinese Pinyin Production in Overt, Silent-intended, and Imagined Speech",NEMAR,EEG,Healthy,Visual,Language,20,4,1,80,126,500,36.2,17.06,CC0,10.82901/nemar.on006465,10.1038/s41597-025-06346-1,https://eegdash.org/api/dataset/eegdash.dataset.ON006465.html
on006468,"MEG-SCANS - A comprehensive magnetoencephalography speech dataset with Stories, Chirps And Noisy Sentences.",NEMAR,MEG,Healthy,Auditory,Language,24,0,4,189,372,1000,21.7,219.21,CC0,10.82901/nemar.on006468,10.1038/s41597-025-06397-4,https://eegdash.org/api/dataset/eegdash.dataset.ON006468.html
on006910,Auditory Naming EC,NEMAR,iEEG,Epilepsy,Auditory,Language,121,6,1,384,164,1000,,47.89,CC0,10.82901/nemar.on006910,10.1016/j.neuroimage.2025.121319,https://eegdash.org/api/dataset/eegdash.dataset.ON006910.html
on006914,Visual Naming EC,NEMAR,iEEG,Epilepsy,Visual,Language,110,5,1,353,164,1000,,18.84,CC0,10.82901/nemar.on006914,10.1111/epi.14648,https://eegdash.org/api/dataset/eegdash.dataset.ON006914.html
on007052,PURSUE N400 Word Processing,NEMAR,EEG,Healthy,Visual,Language,288,0,1,288,32,500,40.0,9.64,CC0,10.82901/nemar.on007052,10.1016/j.neuroimage.2020.117465,https://eegdash.org/api/dataset/eegdash.dataset.ON007052.html
on007058,Silent Visual Reading EEG,NEMAR,EEG,Healthy,Visual,Language,10,7,1,395,63,200,37.0,37.91,CC0,10.82901/nemar.on007058,,https://eegdash.org/api/dataset/eegdash.dataset.ON007058.html
on007523,LittlePrince_MEG_French_Listen_Pallier2025,NEMAR,MEG,Healthy,Auditory,Language,58,1,1,221,346,1000,36.2,478.66,CC0,10.82901/nemar.on007523,10.1038/s41467-025-65499-0,https://eegdash.org/api/dataset/eegdash.dataset.ON007523.html
on007524,LittlePrince_MEG_French_Read_Pallier2025,NEMAR,MEG,Healthy,Visual,Language,50,1,1,500,346,1000,64.0,321.61,CC0,10.82901/nemar.on007524,10.1038/s41467-025-65499-0,https://eegdash.org/api/dataset/eegdash.dataset.ON007524.html
on007591,Delineating neural contributions to EEG-based speech decoding,NEMAR,EEG,Healthy,No stimulus,Language,3,6,3,21,139,256,6.8,1.74,CC0,10.82901/nemar.on007591,10.1101/2024.05.09.591996,https://eegdash.org/api/dataset/eegdash.dataset.ON007591.html
on007602,EEG-Speech Brain Decoding Dataset,NEMAR,EEG,Healthy,Visual,Language,3,15,1,113,134,1200,44.2,53.31,CC0,10.82901/nemar.on007602,10.1088/1741-2552/ae54d0,https://eegdash.org/api/dataset/eegdash.dataset.ON007602.html
on007753,BCCWJ-EEG,NEMAR,EEG,Healthy,Visual,Language,41,0,1,41,64,1000,25.3,95.70,CC0,10.82901/nemar.on007753,,https://eegdash.org/api/dataset/eegdash.dataset.ON007753.html
on007763,BCCWJ-MEG,NEMAR,MEG,Healthy,Visual,Language,35,0,1,35,226,1000,21.9,177.74,CC0,10.82901/nemar.on007763,,https://eegdash.org/api/dataset/eegdash.dataset.ON007763.html
on007808,EEG-Speech Brain Decoding Dataset,NEMAR,EEG,Healthy,Multisensory,Language,3,312,3,1974,140,2048,,1691.10,CC0,10.82901/nemar.on007808,10.1088/1741-2552/ae54d0,https://eegdash.org/api/dataset/eegdash.dataset.ON007808.html
on007870,Appleseed Audiobook MEG,NEMAR,MEG,Healthy,Auditory,Language,13,8,3,44,193,1000,0.8,44.63,CC0,10.82901/nemar.on007870,,https://eegdash.org/api/dataset/eegdash.dataset.ON007870.html
on008711,RSVP with flankers - sentences with semantic and syntactic violations,NEMAR,EEG,Healthy,Visual,Language,64,0,1,64,32,500,27.0,6.67,CC0,10.82901/nemar.on008711,,https://eegdash.org/api/dataset/eegdash.dataset.ON008711.html
on007955,EEG and autonomic responses during emotional word association,NEMAR,EEG,Healthy,Visual,Language/Affect,9,0,1,9,8,250,0.5,0.03,CC0,10.82901/nemar.on007955,,https://eegdash.org/api/dataset/eegdash.dataset.ON007955.html
ds004940,Neurophysiological measures of covert semantic processing in neurotypical adolescents actively ignoring spoken sentence inputs: A high-density event-related potential (ERP) study.,OpenNeuro,EEG,Healthy,Multisensory,Language/Attention,22,0,2,48,128,512,36.9,127.25,CC0,10.18112/openneuro.ds004940.v1.0.1,10.1016/j.neuroscience.2024.10.008,https://eegdash.org/api/dataset/eegdash.dataset.DS004940.html
ds008099,Pizza-topping meat/vegetarian word categorization with consumer EEG (EMOTIV EPOC X),OpenNeuro,EEG,Healthy,Visual,Language/Attention,30,0,1,30,14,128,,0.04,CC0,10.18112/openneuro.ds008099.v1.0.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS008099.html
on005345,Le Petit Prince (LPP) Multi-talker: Naturalistic 7T fMRI and EEG Dataset,NEMAR,EEG,Healthy,Multisensory,Language/Attention,26,0,1,26,64,500,19.2,435.00,CC0,10.82901/nemar.on005345,10.1038/s41597-025-05158-7,https://eegdash.org/api/dataset/eegdash.dataset.ON005345.html
on004860,Investigating the cognitive conflict triggered by moral judgment of accidental harm : an event-related potentials study,NEMAR,EEG,Healthy,Multisensory,Language/Decision-making,31,0,1,31,36,2048,16.4,4.07,CC0,10.82901/nemar.on004860,10.31234/osf.io/rf72c,https://eegdash.org/api/dataset/eegdash.dataset.ON004860.html
on006104,EEG dataset for speech decoding,NEMAR,EEG,Healthy,Auditory,Language/Intervention,24,2,3,56,83,2000,50.8,90.01,CC0,10.82901/nemar.on006104,10.1038/s41597-025-05187-2,https://eegdash.org/api/dataset/eegdash.dataset.ON006104.html
on003421,HD-EEGtask(Dataset 2),NEMAR,EEG,Healthy,Multisensory,Language/Memory,20,4,1,80,257,1000,11.6,82.43,CC0,10.82901/nemar.on003421,10.1038/s41597-021-00821-1,https://eegdash.org/api/dataset/eegdash.dataset.ON003421.html
on005946,ERC_CoG PROMENADE - WP2 - MetaImagery (Metaphor and Mental Imagery),NEMAR,EEG,Healthy,Visual,Language/Perception,39,0,1,39,60,1000,18.3,15.92,CC0,10.82901/nemar.on005946,10.31234/osf.io/38kju_v1,https://eegdash.org/api/dataset/eegdash.dataset.ON005946.html
ds008017,Learning regularities in noise (ASRT MEG),OpenNeuro,MEG,Healthy,Visual,Learning,15,0,2,143,277,2035,1.0,241.68,CC0,10.18112/openneuro.ds008017.v1.0.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS008017.html
nm000147,"The Brain, Body, and Behaviour Dataset (1.0.0) - Experiment 4",NEMAR,EEG,Healthy,Visual,Learning,46,2,6,376,8,250,6.3,0.00,CC BY 4.0,10.82901/nemar.nm000147,10.1038/s41597-026-07215-1,https://eegdash.org/api/dataset/eegdash.dataset.NM000147.html
nm000249,BNCI 2022-001 EEG Correlates of Difficulty Level dataset,NEMAR,EEG,Healthy,Visual,Learning,13,1,1,13,64,256,16.2,3.20,CC-BY-4.0,,10.1109/thms.2020.3038339,https://eegdash.org/api/dataset/eegdash.dataset.NM000249.html
nm000373,"Intracranial entrainment reveals statistical learning across levels of abstraction (Sherman et al., 2023): raw iEEG from 8 neurosurgical patients",NEMAR,iEEG,Epilepsy,Visual,Learning,8,0,3,30,276,4096,1.2,18.80,CC0-1.0,10.82901/nemar.nm000373,10.1162/jocn_a_02012,https://eegdash.org/api/dataset/eegdash.dataset.NM000373.html
nm000375,"Neural interactions in the human frontal cortex dissociate reward and punishment learning (Combrisson et al., 2024): preprocessed SEEG high-gamma power, 16 patients (derivative)",NEMAR,iEEG,Epilepsy,Visual,Learning,16,0,1,16,32,256,4.3,0.49,CC0-1.0,10.82901/nemar.nm000375,10.7554/elife.92938.3,https://eegdash.org/api/dataset/eegdash.dataset.NM000375.html
on003474,EEG: Probabilistic Selection and Depression,NEMAR,EEG,Depression,Visual,Learning,122,0,1,122,67,500,36.6,17.87,CC0,10.82901/nemar.on003474,10.1162/cpsy_a_00024,https://eegdash.org/api/dataset/eegdash.dataset.ON003474.html
on003682,Model-based aversive learning in humans is supported by preferential task state reactivation,NEMAR,MEG,Healthy,Unknown,Learning,28,1,1,336,414,1200,31.8,324.31,CC0,10.82901/nemar.on003682,10.1126/sciadv.abf9616,https://eegdash.org/api/dataset/eegdash.dataset.ON003682.html
on003753,EEG: Probabilistic Learning with Affective Feedback: Exp #2,NEMAR,EEG,Healthy,Visual,Learning,25,0,1,25,66,500,10.1,4.97,CC0,10.82901/nemar.on003753,10.1523/jneurosci.2036-14.2015,https://eegdash.org/api/dataset/eegdash.dataset.ON003753.html
on003822,EEG: Probabilistic Learning with Affective Feedback: Exp #1,NEMAR,EEG,Healthy,Visual,Learning,25,0,1,25,66,500,12.9,6.25,CC0,10.82901/nemar.on003822,10.1523/jneurosci.2036-14.2015,https://eegdash.org/api/dataset/eegdash.dataset.ON003822.html
on004017,Embodied Learning for Literacy EEG,NEMAR,EEG,Healthy,Visual,Learning,21,3,0,63,65,2048,7.7,39.33,CC0,10.82901/nemar.on004017,10.31234/osf.io/zmctf,https://eegdash.org/api/dataset/eegdash.dataset.ON004017.html
on004147,Average Task Value,NEMAR,EEG,Healthy,Visual,Learning,12,0,1,12,31,1000,9.6,4.29,CC0,10.82901/nemar.on004147,10.1101/2021.09.16.460600,https://eegdash.org/api/dataset/eegdash.dataset.ON004147.html
on004152,Drum Trainer,NEMAR,EEG,Healthy,Visual,Learning,21,0,1,21,31,1000,11.5,5.12,CC0,10.82901/nemar.on004152,10.15845/voices.v20i3.2785,https://eegdash.org/api/dataset/eegdash.dataset.ON004152.html
on004262,Continuous Feedback Processing,NEMAR,EEG,Healthy,Visual,Learning,21,0,1,21,31,1000,7.9,3.73,CC0,10.82901/nemar.on004262,10.1111/psyp.14399,https://eegdash.org/api/dataset/eegdash.dataset.ON004262.html
on004264,Steer the Ship,NEMAR,EEG,Healthy,Visual,Learning,21,0,1,21,31,1000,7.5,3.55,CC0,10.82901/nemar.on004264,,https://eegdash.org/api/dataset/eegdash.dataset.ON004264.html
on004295,Reward gain and punishment avoidance reversal learning,NEMAR,EEG,Healthy,Auditory,Learning,26,0,1,26,66,1024,34.3,33.83,CC0,10.82901/nemar.on004295,10.1111/psyp.14235,https://eegdash.org/api/dataset/eegdash.dataset.ON004295.html
on004515,EEG: Alcohol imagery reinforcement learning task with light and heavy drinker participants,NEMAR,EEG,Healthy,Visual,Learning,54,0,1,54,66,500,20.6,10.18,CC0,10.82901/nemar.on004515,10.1016/j.pscychresns.2023.111685,https://eegdash.org/api/dataset/eegdash.dataset.ON004515.html
on004951,Braille letters - EEG,NEMAR,EEG,Other clinical,Tactile,Learning,11,2,1,23,64,1000,25.9,23.63,CC0,10.82901/nemar.on004951,10.7554/elife.98148,https://eegdash.org/api/dataset/eegdash.dataset.ON004951.html
on005410,Semantic_conditioning,NEMAR,EEG,Healthy,Visual,Learning,81,0,1,81,63,1000,23.0,21.21,CC0,10.82901/nemar.on005410,10.1101/2024.08.13.607803,https://eegdash.org/api/dataset/eegdash.dataset.ON005410.html
on006159,Implicit Learning EEG (BioSemi),NEMAR,EEG,Healthy,Visual,Learning,61,0,1,61,,,,122.88,CC0,10.82901/nemar.on006159,,https://eegdash.org/api/dataset/eegdash.dataset.ON006159.html
on006502,Skill learning and consolidation in healthy humans,NEMAR,MEG,Healthy,Visual,Learning,31,3,4,40,310,600,4.1,102.81,CC0,10.82901/nemar.on006502,10.1016/j.celrep.2021.109193,https://eegdash.org/api/dataset/eegdash.dataset.ON006502.html
on006802,Collaborative rule learning promotes interbrain information alignment,NEMAR,EEG,Healthy,Visual,Learning,24,0,1,24,64,2048,,66.82,CC0,10.82901/nemar.on006802,10.1101/2025.01.07.631802,https://eegdash.org/api/dataset/eegdash.dataset.ON006802.html
on007114,SUBEMOcondEEG1,NEMAR,EEG,Healthy,Auditory,Learning,28,0,1,28,68,500,40.2,23.20,CC0,10.82901/nemar.on007114,,https://eegdash.org/api/dataset/eegdash.dataset.ON007114.html
on007647,Different Doors,NEMAR,EEG,Healthy,Visual,Learning,40,0,1,40,32,1000,15.6,3.59,CC0,10.82901/nemar.on007647,10.14411/eje.2016.027,https://eegdash.org/api/dataset/eegdash.dataset.ON007647.html
on008496,EEG RKI,NEMAR,EEG,Healthy,Visual,Learning,15,0,2,15,60,256,5.5,1.25,CC0,10.82901/nemar.on008496,,https://eegdash.org/api/dataset/eegdash.dataset.ON008496.html
on004315,"Mood Manipulation and PST, Experiment 1",NEMAR,EEG,Healthy,Visual,Learning/Affect,50,0,1,50,66,500,21.1,10.53,CC0,10.82901/nemar.on004315,10.1126/science.1102941,https://eegdash.org/api/dataset/eegdash.dataset.ON004315.html
on004317,"Mood Manipulation and PST, Experiment 2",NEMAR,EEG,Healthy,Multisensory,Learning/Affect,50,0,1,50,66,500,37.8,19.64,CC0,10.82901/nemar.on004317,10.1126/science.1102941,https://eegdash.org/api/dataset/eegdash.dataset.ON004317.html
ds008014,"Not passive sponges: When attention wanes, our brains are less synchronized with the environment",OpenNeuro,EEG,Healthy,Visual,Learning/Attention,78,0,3,234,64,1024,,62.26,CC0,10.18112/openneuro.ds008014.v1.0.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS008014.html
nm000272,"Romani et al. 2025 — BrainForm: a Serious Game for BCI Training and Data Collection (P300 ERP, University of Trento)",NEMAR,EEG,Healthy,Visual,Learning/Attention,45,6,2,301,9,250,19.0,0.25,CC-BY-4.0,10.82901/nemar.nm000272,,https://eegdash.org/api/dataset/eegdash.dataset.NM000272.html
on003506,EEG: Reinforcement Learning in Parkinson's,NEMAR,EEG,Parkinson's,Visual,Learning/Clinical,56,2,1,84,67,500,35.4,17.40,CC0,10.82901/nemar.on003506,10.1016/j.neuron.2014.06.035,https://eegdash.org/api/dataset/eegdash.dataset.ON003506.html
on005356,MEG: Major Depression & Probabilistic Learning Task,NEMAR,MEG,Depression,Visual,Learning/Clinical,85,1,1,116,450,1000,18.2,174.39,CC0,10.82901/nemar.on005356,10.1016/j.bpsc.2024.11.002,https://eegdash.org/api/dataset/eegdash.dataset.ON005356.html
on004532,EEG: Probabilistic Selection Task (PST) + PST with Cabergoline Challenge,NEMAR,EEG,Healthy,Visual,Learning/Intervention,110,2,1,137,64,500,49.7,23.72,CC0,10.82901/nemar.on004532,10.1038/ncomms6394,https://eegdash.org/api/dataset/eegdash.dataset.ON004532.html
on005261,Gloups_MEG,NEMAR,MEG,Healthy,Multisensory,Learning/Language,17,0,2,128,278,2035,3.0,241.63,CC0,10.82901/nemar.on005261,10.1038/s41597-025-05127-0,https://eegdash.org/api/dataset/eegdash.dataset.ON005261.html
on005795,MULTI-CLARID (Multimodal Category Learning and Resting-state Imaging Data),NEMAR,EEG,Healthy,Auditory,Learning/Resting-state,34,0,2,39,72,500,7.9,6.90,CC0,10.82901/nemar.on005795,10.1093/cercor/bhac473,https://eegdash.org/api/dataset/eegdash.dataset.ON005795.html
on006801,Resting-state EEG before and after different study methods,NEMAR,EEG,Healthy,No stimulus,Learning/Resting-state,21,2,1,42,31,500,6.3,1.41,CC0,10.82901/nemar.on006801,10.3389/fnins.2013.00031,https://eegdash.org/api/dataset/eegdash.dataset.ON006801.html
ds004770,iEEG on children during gameplay,OpenNeuro,iEEG,Epilepsy,Visual,Memory,10,2,1,22,128,1000,,9.33,CC0,10.18112/openneuro.ds004770.v1.0.0,10.21203/rs.3.rs-3581007/v1,https://eegdash.org/api/dataset/eegdash.dataset.DS004770.html
ds005121,Siefert2024,OpenNeuro,EEG,Healthy,Auditory,Memory,34,0,1,39,65,512,40.5,9.71,CC0,10.18112/openneuro.ds005121.v1.0.2,10.1523/jneurosci.0022-24.2024,https://eegdash.org/api/dataset/eegdash.dataset.DS005121.html
ds007431,Diffuse predictions stabilize and reshape neural code during memory encoding,OpenNeuro,EEG,Healthy,Visual,Memory,47,0,1,47,66,1000,160.2,155.23,CC0,10.18112/openneuro.ds007431.v1.0.0,10.64898/2026.02.23.707359,https://eegdash.org/api/dataset/eegdash.dataset.DS007431.html
nm000357,Movie watching and recognition memory: depth-electrode macro iEEG from Keles et al. 2024 (DANDI 000623),NEMAR,iEEG,Epilepsy,Visual,Memory,16,29,1,29,128,1000,6.5,36.69,CC-BY-4.0,10.82901/nemar.nm000357,10.1038/s41597-024-03029-1,https://eegdash.org/api/dataset/eegdash.dataset.NM000357.html
nm000364,"Task-SEEG recordings from epilepsy patients performing a visual working memory task (Tian, Figshare 32189838)",NEMAR,iEEG,Epilepsy,Visual,Memory,7,0,1,8,148,2048,6.2,13.45,CC-BY-NC-4.0,10.82901/nemar.nm000364,10.1016/j.yebeh.2026.111071,https://eegdash.org/api/dataset/eegdash.dataset.NM000364.html
nm000367,"Cognitive boundaries and theta phase precession: human microwire LFP during movie-clip encoding, scene recognition and time discrimination (Zheng et al. 2024, DANDI 000940)",NEMAR,iEEG,Epilepsy,Visual,Memory,16,0,1,16,41,200,13.0,2.96,CC-BY-4.0,10.82901/nemar.nm000367,10.1038/s41562-024-01983-9,https://eegdash.org/api/dataset/eegdash.dataset.NM000367.html
nm000368,"Sternberg working memory: human microwire LFP from medial temporal and medial frontal lobe (Daume et al. 2024, DANDI 000673)",NEMAR,iEEG,Epilepsy,Visual,Memory,35,3,1,43,71,400,17.2,4.41,CC-BY-4.0,10.82901/nemar.nm000368,10.1038/s41586-024-07309-z,https://eegdash.org/api/dataset/eegdash.dataset.NM000368.html
nm000379,Rapid coordination of effective learning by the human hippocampus: intracranial EEG during scene recognition with eye tracking,NEMAR,iEEG,Epilepsy,Visual,Memory,6,0,1,31,186,2000,4.7,44.77,CC-BY-4.0,10.82901/nemar.nm000379,10.1126/sciadv.abf7144,https://eegdash.org/api/dataset/eegdash.dataset.NM000379.html
on002550,Differential brain mechanisms of selection and maintenance of information during working memory (MEG data),NEMAR,MEG,Healthy,Visual,Memory,22,2,2,377,308,12000,30.5,179.85,CC0,10.82901/nemar.on002550,10.1523/jneurosci.2764-18.2019,https://eegdash.org/api/dataset/eegdash.dataset.ON002550.html
on002761,memoryreplay,NEMAR,MEG,Healthy,Visual,Memory,25,0,2,249,306,600,,219.13,CC0,10.82901/nemar.on002761,10.1101/758185,https://eegdash.org/api/dataset/eegdash.dataset.ON002761.html
on003655,VerbalWorkingMemory,NEMAR,EEG,Healthy,Visual,Memory,156,0,1,156,21,500,130.9,21.76,CC0,10.82901/nemar.on003655,10.1038/s41598-020-72940-5,https://eegdash.org/api/dataset/eegdash.dataset.ON003655.html
on003694,MEGMEM,NEMAR,MEG,Healthy,Visual,Memory,28,0,1,132,336,1000,,234.58,CC0,10.82901/nemar.on003694,10.1101/2020.01.22.915330,https://eegdash.org/api/dataset/eegdash.dataset.ON003694.html
on003702,Social Memory cuing,NEMAR,EEG,Healthy,Visual,Memory,47,0,1,47,59,500,,65.42,CC0,10.82901/nemar.on003702,10.31234/osf.io/mkags,https://eegdash.org/api/dataset/eegdash.dataset.ON003702.html
on003838,"EEG, pupillometry, ECG and photoplethysmography, and behavioral data in the digit span task and rest",NEMAR,EEG,Healthy,Auditory,Memory,65,0,2,130,63,1000,142.7,271.97,CC0,10.82901/nemar.on003838,10.1038/s41597-022-01414-2,https://eegdash.org/api/dataset/eegdash.dataset.ON003838.html
on004117,Sternberg Working Memory,NEMAR,EEG,Healthy,Multisensory,Memory,23,1,1,85,71,1000,15.5,6.23,CC0,10.82901/nemar.on004117,10.1016/j.neuroimage.2005.04.014,https://eegdash.org/api/dataset/eegdash.dataset.ON004117.html
on004278,Sustained Neural Representations of Personally Familiar People and Places During Cued Recall,NEMAR,MEG,Healthy,Visual,Memory,30,0,1,30,306,1200,15.5,82.36,CC0,10.82901/nemar.on004278,10.1016/j.cortex.2022.08.014,https://eegdash.org/api/dataset/eegdash.dataset.ON004278.html
on004395,Penn Electrophysiology of Encoding and Retrieval Study (PEERS),NEMAR,EEG,Healthy,Visual,Memory,364,24,3,6483,272,2048,9115.8,9583.32,CC0,10.82901/nemar.on004395,10.1037/xlm0001319,https://eegdash.org/api/dataset/eegdash.dataset.ON004395.html
on004398,planmemreplay,NEMAR,MEG,Healthy,Visual,Memory,1,0,1,1,305,600,,1.37,CC0,10.82901/nemar.on004398,10.1101/2021.11.08.467745,https://eegdash.org/api/dataset/eegdash.dataset.ON004398.html
on004483,ABSeqMEG,NEMAR,MEG,Healthy,Auditory,Memory,19,0,1,282,396,250,16.7,25.15,CC0,10.82901/nemar.on004483,10.1101/2022.10.15.512361,https://eegdash.org/api/dataset/eegdash.dataset.ON004483.html
on004520,Changes in behavioral priority influence the accessibility of working memory content - Experiment 2,NEMAR,EEG,Healthy,Visual,Memory,33,0,1,33,62,250,0.1,11.18,CC0,10.82901/nemar.on004520,10.1101/2022.08.12.503778,https://eegdash.org/api/dataset/eegdash.dataset.ON004520.html
on004521,Changes in behavioral priority influence the accessibility of working memory content - Experiment 1,NEMAR,EEG,Healthy,Visual,Memory,34,0,1,34,62,250,0.1,11.47,CC0,10.82901/nemar.on004521,10.1101/2022.08.12.503778,https://eegdash.org/api/dataset/eegdash.dataset.ON004521.html
on004706,Spatial memory and non-invasive closed-loop stimulus timing,NEMAR,EEG,Healthy,Visual,Memory,34,9,2,298,137,2048,470.6,1426.14,CC0,10.82901/nemar.on004706,10.1101/2022.11.30.518606,https://eegdash.org/api/dataset/eegdash.dataset.ON004706.html
on004752,"Dataset of intracranial EEG, scalp EEG and beamforming sources from epilepsy patients performing a verbal working memory task",NEMAR,EEG/iEEG,Epilepsy,Auditory,Memory,15,8,1,136,80,4096,0.3,12.83,CC0,10.82901/nemar.on004752,10.7554/elife.78677,https://eegdash.org/api/dataset/eegdash.dataset.ON004752.html
on004789,Delayed Free Recall of Word Lists,NEMAR,iEEG,Epilepsy,Visual,Memory,273,12,1,983,229,2000,776.5,618.81,CC0,10.82901/nemar.on004789,10.1016/j.brs.2025.103013,https://eegdash.org/api/dataset/eegdash.dataset.ON004789.html
on004809,Categorized Free Recall: Delayed Free Recall of Word Lists Organized by Semantic Categories,NEMAR,iEEG,Epilepsy,Visual,Memory,252,10,1,889,251,1600,575.3,512.37,CC0,10.82901/nemar.on004809,10.31234/osf.io/sm3fw,https://eegdash.org/api/dataset/eegdash.dataset.ON004809.html
on004849,STRONG,NEMAR,EEG,Healthy,Visual,Memory,1,0,1,1,64,128,0.5,0.08,CC0,10.82901/nemar.on004849,10.1126/science.1100217,https://eegdash.org/api/dataset/eegdash.dataset.ON004849.html
on004850,ODE,NEMAR,EEG,Healthy,Unknown,Memory,1,0,1,1,64,128,0.5,0.08,CC0,10.82901/nemar.on004850,,https://eegdash.org/api/dataset/eegdash.dataset.ON004850.html
on004852,InsurgentCivilian,NEMAR,EEG,Healthy,Unknown,Memory,1,0,1,1,64,128,0.5,0.08,CC0,10.82901/nemar.on004852,,https://eegdash.org/api/dataset/eegdash.dataset.ON004852.html
on004853,TX17,NEMAR,EEG,Healthy,Unknown,Memory,1,0,1,1,64,128,0.5,0.08,CC0,10.82901/nemar.on004853,,https://eegdash.org/api/dataset/eegdash.dataset.ON004853.html
on004854,TX18,NEMAR,EEG,Healthy,Unknown,Memory,1,0,1,1,64,128,0.5,0.08,CC0,10.82901/nemar.on004854,,https://eegdash.org/api/dataset/eegdash.dataset.ON004854.html
on004855,FT,NEMAR,EEG,Healthy,Unknown,Memory,1,0,1,1,64,128,0.5,0.08,CC0,10.82901/nemar.on004855,10.1007/978-1-4757-3437-9,https://eegdash.org/api/dataset/eegdash.dataset.ON004855.html
on004865,"pyFR: Delayed Free Recall of Word Lists, Preliminary Cognitive Electrophysiology Study",NEMAR,iEEG,Epilepsy,Visual,Memory,42,5,1,172,203,2000,180.6,105.00,CC0,10.82901/nemar.on004865,10.31234/osf.io/sm3fw,https://eegdash.org/api/dataset/eegdash.dataset.ON004865.html
on004942,SpatialMemory,NEMAR,EEG,Healthy,Visual,Memory,62,0,1,62,65,1000,28.3,26.90,CC0,10.82901/nemar.on004942,10.1371/journal.pone.0297995,https://eegdash.org/api/dataset/eegdash.dataset.ON004942.html
on005059,Paired Associates Learning: Memory for Word Pairs in Cued Recall,NEMAR,iEEG,Epilepsy,Visual,Memory,69,7,1,282,188,1600,261.3,179.63,CC0,10.82901/nemar.on005059,,https://eegdash.org/api/dataset/eegdash.dataset.ON005059.html
on005095,STERNBERG DIFFICULT,NEMAR,EEG,Healthy,Visual,Memory,48,1,1,48,63,1000,16.9,15.34,CC0,10.82901/nemar.on005095,10.1016/j.ijpsycho.2024.112355,https://eegdash.org/api/dataset/eegdash.dataset.ON005095.html
on005189,Search Superiority Recollection Familiarity,NEMAR,EEG,Healthy,Visual,Memory,30,0,1,30,62,1000,19.3,18.28,CC0,10.82901/nemar.on005189,10.1162/jocn.a.80,https://eegdash.org/api/dataset/eegdash.dataset.ON005189.html
on005411,Free Recall of Word Lists with Repeated Items,NEMAR,iEEG,Epilepsy,Visual,Memory,47,7,1,193,239,2048,140.0,168.96,CC0,10.82901/nemar.on005411,10.1016/j.brs.2025.103013,https://eegdash.org/api/dataset/eegdash.dataset.ON005411.html
on005522,Spatial Navigation Memory of Object Locations,NEMAR,iEEG,Epilepsy,Visual,Memory,55,6,1,176,188,2000,145.2,115.39,CC0,10.82901/nemar.on005522,10.3758/pbr.16.2.313,https://eegdash.org/api/dataset/eegdash.dataset.ON005522.html
on005857,ltpDelayRepFRReadOnly,NEMAR,EEG,Healthy,Auditory,Memory,29,6,1,110,137,2048,101.0,305.36,CC0,10.82901/nemar.on005857,10.21428/8e6ba8ef.4cb04050,https://eegdash.org/api/dataset/eegdash.dataset.ON005857.html
on005876,Song Familiarity,NEMAR,EEG,Healthy,Multisensory,Memory,29,0,1,29,32,1000,16.0,8.17,CC0,10.82901/nemar.on005876,10.3389/fpsyg.2018.01285,https://eegdash.org/api/dataset/eegdash.dataset.ON005876.html
on006136,OWM-Dataset,NEMAR,iEEG,Epilepsy,Visual,Memory,13,2,1,14,18,1000,25.3,0.30,CC0,10.82901/nemar.on006136,10.1016/j.neuroimage.2026.121718,https://eegdash.org/api/dataset/eegdash.dataset.ON006136.html
on006142,Essex EEG Movie Memory dataset,NEMAR,EEG,Healthy,Visual,Memory,27,0,1,27,65,2048,26.3,26.07,CC0,10.82901/nemar.on006142,10.1145/3206025.3206056,https://eegdash.org/api/dataset/eegdash.dataset.ON006142.html
on006367,Memory Reactivation Levels Remain Unaffected by Anticipated Interference,NEMAR,EEG,Healthy,Visual,Memory,52,0,1,52,30,1000,68.2,29.81,CC0,10.82901/nemar.on006367,10.31234/osf.io/38pyv_v3,https://eegdash.org/api/dataset/eegdash.dataset.ON006367.html
on006370,Memory Reactivation Levels Remain Unaffected by Anticipated Interference Experiment 2 Dataset,NEMAR,EEG,Healthy,Visual,Memory,56,0,1,56,30,1000,95.3,43.04,CC0,10.82901/nemar.on006370,10.31234/osf.io/38pyv_v2,https://eegdash.org/api/dataset/eegdash.dataset.ON006370.html
on006720,Alpha power indexes working memory load for durations,NEMAR,MEG,Healthy,Auditory,Memory,24,16,3,106,390,2000,12.2,146.51,CC0,10.82901/nemar.on006720,10.1101/2025.05.12.653390,https://eegdash.org/api/dataset/eegdash.dataset.ON006720.html
on006848,"AlphaDirection1: EEG, ECG, PPG in the resting state and working memory for sequentially and simultaneously presented digits",NEMAR,EEG,Healthy,Visual,Memory,30,0,2,52,65,1000,47.4,44.42,CC0,10.82901/nemar.on006848,10.1101/2025.05.04.652111,https://eegdash.org/api/dataset/eegdash.dataset.ON006848.html
on006963,Motor Control Processes Moderate Visual Working Memory Gating Dataset,NEMAR,EEG,Healthy,Visual,Memory,32,0,1,32,64,1000,85.3,56.70,CC0,10.82901/nemar.on006963,10.1523/jneurosci.0673-25.2025,https://eegdash.org/api/dataset/eegdash.dataset.ON006963.html
on006979,Examining Perceptual Grouping on Stages of Processing in Visual Working Memory: An ERP Study,NEMAR,EEG,Healthy,Visual,Memory,53,0,3,56,72,512,54.0,288.98,CC0,10.82901/nemar.on006979,10.1080/13506285.2025.2567880,https://eegdash.org/api/dataset/eegdash.dataset.ON006979.html
on007169,"Multimodal Cognitive Workload n-back Task, 4 Difficulties",NEMAR,EEG,Healthy,Visual,Memory,18,0,1,18,24,250,5.1,2.29,CC0,10.82901/nemar.on007169,10.1049/htl.2015.0037,https://eegdash.org/api/dataset/eegdash.dataset.ON007169.html
on004661,ANDI,NEMAR,EEG,Healthy,Multisensory,Memory/Attention,17,0,1,17,64,128,10.1,1.51,CC0,10.82901/nemar.on004661,10.1083/jcb.129.2.489,https://eegdash.org/api/dataset/eegdash.dataset.ON004661.html
on007081,"Passive but accessible:  Studied information is not actively stored in working memory, yet attended regardless of anticipated load",NEMAR,EEG,Healthy,Visual,Memory/Attention,41,0,1,41,32,1000,26.3,12.13,CC0,10.82901/nemar.on007081,10.1162/jocn.a.2619,https://eegdash.org/api/dataset/eegdash.dataset.ON007081.html
on003523,EEG: Visual Working Memory in Acute TBI,NEMAR,EEG,TBI,Visual,Memory/Clinical,91,3,1,221,65,500,84.6,40.30,CC0,10.82901/nemar.on003523,10.1016/j.neuropsychologia.2019.107125,https://eegdash.org/api/dataset/eegdash.dataset.ON003523.html
ds008037,The neural dynamics of working memory and transcranial magnetic stimulation,OpenNeuro,EEG,Healthy,Visual,Memory/Intervention,123,0,3,670,63,1000,115.2,105.32,CC0,10.18112/openneuro.ds008037.v1.0.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS008037.html
on003519,EEG: Visual Working Memory + Cabergoline Challenge,NEMAR,EEG,Healthy,Visual,Memory/Intervention,27,2,1,54,64,500,20.5,9.62,CC0,10.82901/nemar.on003519,10.3758/s13415-018-0584-6,https://eegdash.org/api/dataset/eegdash.dataset.ON003519.html
on005489,Free Recall with Open-Loop Stimulation at Encoding,NEMAR,iEEG,Epilepsy,Visual,Memory/Intervention,37,7,1,154,177,1600,138.2,69.73,CC0,10.82901/nemar.on005489,10.1038/s41467-017-02753-0,https://eegdash.org/api/dataset/eegdash.dataset.ON005489.html
on005491,Categorized Free Recall with Open-Loop Stimulation at Encoding,NEMAR,iEEG,Epilepsy,Visual,Memory/Intervention,19,3,1,51,177,1600,46.7,24.20,CC0,10.82901/nemar.on005491,10.1038/s41467-017-02753-0,https://eegdash.org/api/dataset/eegdash.dataset.ON005491.html
on005494,Cued Recall of Paired Associates with Open-Loop Stimulation at Encoding or Retrieval,NEMAR,iEEG,Healthy,Visual,Memory/Intervention,20,3,1,51,177,1000,55.1,28.28,CC0,10.82901/nemar.on005494,,https://eegdash.org/api/dataset/eegdash.dataset.ON005494.html
on005523,Spatial Memory of Object Locations with Open-Loop Stimulation at Encoding,NEMAR,iEEG,Epilepsy,Visual,Memory/Intervention,21,7,1,102,188,1600,84.3,74.83,CC0,10.82901/nemar.on005523,,https://eegdash.org/api/dataset/eegdash.dataset.ON005523.html
on005557,Free Recall with Closed-Loop Stimulation at Encoding (Encoding Classifier),NEMAR,iEEG,Epilepsy,Visual,Memory/Intervention,16,5,1,58,136,1000,51.1,37.24,CC0,10.82901/nemar.on005557,10.1038/s41467-017-02753-0,https://eegdash.org/api/dataset/eegdash.dataset.ON005557.html
on005558,Categorized Free Recall with Closed-Loop Stimulation at Encoding (Encoding Classifier),NEMAR,iEEG,Epilepsy,Visual,Memory/Intervention,7,3,1,22,156,1000,17.0,13.09,CC0,10.82901/nemar.on005558,10.1038/s41467-017-02753-0,https://eegdash.org/api/dataset/eegdash.dataset.ON005558.html
nm000376,"Intracranial EEG from 9 adults during a memory-guided actions experiment (preprocessed epochs, Moraresku et al.)",NEMAR,iEEG,Epilepsy,Visual,Memory/Motor,9,0,1,9,190,512,4.2,13.87,CC-BY-4.0,10.82901/nemar.nm000376,10.1007/s12264-025-01371-x,https://eegdash.org/api/dataset/eegdash.dataset.NM000376.html
on007554,Multimodal dataset from the CMx7-MM Experiment,NEMAR,EEG/fNIRS,Healthy,Multisensory,Memory/Motor,30,3,7,1034,32,250,61.9,4.52,CC0,10.82901/nemar.on007554,10.3389/fneur.2023.1270405,https://eegdash.org/api/dataset/eegdash.dataset.ON007554.html
on006334,Neocortical and Hippocampal Theta Oscillations Track Audiovisual Integration and Replay of Speech Memories,NEMAR,MEG,Healthy,Multisensory,Memory/Perception,30,0,1,128,332,1000,36.7,184.58,CC0,10.82901/nemar.on006334,10.1523/jneurosci.1797-24.2025,https://eegdash.org/api/dataset/eegdash.dataset.ON006334.html
nm000374,Electrophysiological signatures underlying variability in human memory consolidation: raw intracranial EEG (learning and sleep TMR),NEMAR,iEEG,Epilepsy,Multisensory,Memory/Sleep,11,0,2,22,115,512,10.8,18.21,CC-BY-4.0,10.82901/nemar.nm000374,10.1038/s41467-025-57766-x,https://eegdash.org/api/dataset/eegdash.dataset.NM000374.html
ds005342,EEG data offline and online during motor imagery for standing and sitting,OpenNeuro,EEG,Healthy,Visual,Motor,32,0,1,32,17,250,33.0,2.18,CC0,10.18112/openneuro.ds005342.v1.0.3,10.3389/fninf.2022.961089,https://eegdash.org/api/dataset/eegdash.dataset.DS005342.html
ds005930,BallSqueezingHD_Gao2023,OpenNeuro,fNIRS,Healthy,No stimulus,Motor,12,0,1,216,200,9,,0.32,CC0,10.18112/openneuro.ds005930.v1.0.1,10.1117/1.nph.10.2.025007,https://eegdash.org/api/dataset/eegdash.dataset.DS005930.html
ds006673,ball_squeeze_Carlton_2025,OpenNeuro,fNIRS,Healthy,No stimulus,Motor,17,0,2,386,2440,,,22.18,CC0,10.18112/openneuro.ds006673.v1.0.4,10.1117/1.nph.13.2.025001,https://eegdash.org/api/dataset/eegdash.dataset.DS006673.html
ds006940,Dataset: EEG-Controlled Exoskeleton for Walking and Standing - A Longitudinal Study of Healthy Individuals,OpenNeuro,EEG,Healthy,No stimulus,Motor,7,9,15,935,64,100,34.0,3.88,CC0,10.18112/openneuro.ds006940.v1.0.0,10.1038/s41597-026-07476-w,https://eegdash.org/api/dataset/eegdash.dataset.DS006940.html
ds006945,Dataset: T1-Weighted Structural MRI and fMRI of Participants Viewing Self-Avatar Exoskeleton Walking (11 SWS Cycles),OpenNeuro,EEG,Healthy,Visual,Motor,5,1,3,14,64,5000,2.1,6.12,CC0,10.18112/openneuro.ds006945.v1.2.1,10.1038/s41597-026-07476-w,https://eegdash.org/api/dataset/eegdash.dataset.DS006945.html
ds007420,A Light Weight Multi-Distance fNIRS Dataset for Ball-Squeezing Task and Purposeful Motion Artifact Creation Task,OpenNeuro,fNIRS,Healthy,No stimulus,Motor,12,3,4,60,200,12,,0.60,CC0,10.18112/openneuro.ds007420.v1.0.2,10.1117/1.nph.10.2.025007,https://eegdash.org/api/dataset/eegdash.dataset.DS007420.html
ds008161,Auditory-motor EEG (one-channel),OpenNeuro,EEG,Healthy,Auditory,Motor,33,0,3,303,5,16384,59.0,52.25,CC0,10.18112/openneuro.ds008161.v1.0.4,,https://eegdash.org/api/dataset/eegdash.dataset.DS008161.html
nm000104,emg2qwerty: A Large Dataset with Baselines for Touch Typing using Surface Electromyography,NEMAR,EMG,Healthy,Visual,Motor,108,1135,1,1136,32,2000,346.3,239.74,CC-BY-NC-SA-4.0,10.82901/nemar.nm000104,10.52202/079017-2899,https://eegdash.org/api/dataset/eegdash.dataset.NM000104.html
nm000105,FRL Discrete Gestures: Hand Gesture Recognition from Surface Electromyography,NEMAR,EMG,Healthy,Visual,Motor,100,1,1,100,16,2000,63.9,22.11,CC-BY-NC 4.0,10.82901/nemar.nm000105,10.1038/s41586-025-09255-w,https://eegdash.org/api/dataset/eegdash.dataset.NM000105.html
nm000106,FRL Handwriting: Handwriting Decoding from Surface Electromyography,NEMAR,EMG,Healthy,Visual,Motor,100,26,1,807,16,2000,140.7,48.68,CC-BY-NC 4.0,10.82901/nemar.nm000106,10.1038/s41586-025-09255-w,https://eegdash.org/api/dataset/eegdash.dataset.NM000106.html
nm000107,FRL Wrist Control: Wrist Movement Decoding from Surface Electromyography,NEMAR,EMG,Healthy,Visual,Motor,100,2,1,182,16,2000,77.2,26.69,CC-BY-NC 4.0,10.82901/nemar.nm000107,10.1038/s41586-025-09255-w,https://eegdash.org/api/dataset/eegdash.dataset.NM000107.html
nm000108,HySER: High-Density Surface Electromyogram Recordings,NEMAR,EMG,Healthy,No stimulus,Motor,20,2,38,1514,256,,,116.16,ODC-By-1.0,10.82901/nemar.nm000108,10.1109/tnsre.2021.3082551,https://eegdash.org/api/dataset/eegdash.dataset.NM000108.html
nm000115,Zhou2016,NEMAR,EEG,Healthy,Multisensory,Motor,4,3,1,24,14,250,6.3,0.16,CC-BY-4.0,10.82901/nemar.nm000115,10.1371/journal.pone.0162657,https://eegdash.org/api/dataset/eegdash.dataset.NM000115.html
nm000135,BNCI 2014-004 Motor Imagery dataset,NEMAR,EEG,Healthy,Multisensory,Motor,1,5,1,5,3,250,2.9,0.02,CC-BY-ND-4.0,10.82901/nemar.nm000135,10.1109/tnsre.2007.906956,https://eegdash.org/api/dataset/eegdash.dataset.NM000135.html
nm000137,"Classical motor imagery dataset with left hand, right hand, and rest",NEMAR,EEG,Healthy,Visual,Motor,7,3,1,17,19,200,15.7,0.65,CC-BY-4.0,10.82901/nemar.nm000137,10.1038/sdata.2018.211,https://eegdash.org/api/dataset/eegdash.dataset.NM000137.html
nm000138,Alex Motor Imagery dataset,NEMAR,EEG,Healthy,Multisensory,Motor,8,1,1,8,16,512,1.1,0.10,CC-BY-SA-4.0,10.82901/nemar.nm000138,10.1037/e527352012-514,https://eegdash.org/api/dataset/eegdash.dataset.NM000138.html
nm000139,BNCI 2014-001 Motor Imagery dataset,NEMAR,EEG,Healthy,Multisensory,Motor,9,2,1,108,22,250,11.6,0.71,CC-BY-ND-4.0,10.82901/nemar.nm000139,10.3389/fnins.2012.00055,https://eegdash.org/api/dataset/eegdash.dataset.NM000139.html
nm000140,BNCI 2015-001 Motor Imagery dataset,NEMAR,EEG,Healthy,Multisensory,Motor,12,3,1,28,13,512,16.7,1.21,CC-BY-NC-ND-4.0,10.82901/nemar.nm000140,10.1109/tnsre.2012.2189584,https://eegdash.org/api/dataset/eegdash.dataset.NM000140.html
nm000141,Motor execution dataset from Wairagkar et al 2018,NEMAR,EEG,Healthy,Visual,Motor,14,1,1,14,19,1024,2.8,0.60,CC-BY-4.0,10.82901/nemar.nm000141,10.1371/journal.pone.0193722,https://eegdash.org/api/dataset/eegdash.dataset.NM000141.html
nm000142,Ear-EEG motor execution dataset from Wu et al 2020,NEMAR,EEG,Healthy,Multisensory,Motor,6,1,1,13,122,1000,4.0,5.29,CC-BY-4.0,10.82901/nemar.nm000142,10.1088/1741-2552/abc1b6,https://eegdash.org/api/dataset/eegdash.dataset.NM000142.html
nm000143,BNCI2003_IVa Motor Imagery dataset,NEMAR,EEG,Healthy,Visual,Motor,5,1,1,5,118,100,4.0,0.52,CC-BY-4.0,10.82901/nemar.nm000143,10.1109/tbme.2004.827088,https://eegdash.org/api/dataset/eegdash.dataset.NM000143.html
nm000145,Munich Motor Imagery dataset,NEMAR,EEG,Healthy,Visual,Motor,10,1,1,10,128,500,8.4,5.82,CC-BY-4.0,10.82901/nemar.nm000145,10.1109/tbme.2008.2009768,https://eegdash.org/api/dataset/eegdash.dataset.NM000145.html
nm000146,Motor Imagery dataset from Weibo et al 2014,NEMAR,EEG,Healthy,Visual,Motor,10,1,1,10,60,200,13.1,1.72,CC0-1.0,10.82901/nemar.nm000146,10.1371/journal.pone.0114853,https://eegdash.org/api/dataset/eegdash.dataset.NM000146.html
nm000148,Motor imagery BCI dataset with pupillometry augmentation,NEMAR,EEG,Healthy,Auditory,Motor,30,1,1,60,32,512,5.7,1.02,CC0 1.0,10.82901/nemar.nm000148,10.1371/journal.pone.0121262,https://eegdash.org/api/dataset/eegdash.dataset.NM000148.html
nm000149,BNCI 2019-001 Motor Imagery dataset for Spinal Cord Injury patients,NEMAR,EEG,Spinal cord injury,Multisensory,Motor,10,1,1,90,61,256,7.5,1.29,CC-BY-4.0,10.82901/nemar.nm000149,10.1038/s41598-019-43594-9,https://eegdash.org/api/dataset/eegdash.dataset.NM000149.html
nm000151,Motor imagery dataset for three imaginary states of the same upper extremity,NEMAR,EEG,Healthy,Visual,Motor,12,4,1,46,32,1000,9.9,3.44,CC0-1.0,10.82901/nemar.nm000151,10.1371/journal.pone.0174161,https://eegdash.org/api/dataset/eegdash.dataset.NM000151.html
nm000152,Upper-limb elbow-centered motor imagery dataset (10 classes),NEMAR,EEG,Healthy,Visual,Motor,12,1,1,180,17,1000,9.2,1.73,CC BY 4.0,10.82901/nemar.nm000152,10.1371/journal.pone.0188293,https://eegdash.org/api/dataset/eegdash.dataset.NM000152.html
nm000155,MUniverse Caillet et al 2023,NEMAR,EMG,Healthy,No stimulus,Motor,6,0,2,11,259,2048,0.1,0.47,CC0 BY 4.0,10.7910/DVN/F9GWIW,10.1523/eneuro.0064-23.2023,https://eegdash.org/api/dataset/eegdash.dataset.NM000155.html
nm000158,"Liu, Lv et al. 2023 — EEG datasets of stroke patients (motor imagery)",NEMAR,EEG,Stroke,Multisensory,Motor,59,1,2,100,29,500,4.4,1.23,CC-BY-4.0,10.82901/nemar.nm000158,10.1038/s41597-023-02787-8,https://eegdash.org/api/dataset/eegdash.dataset.NM000158.html
nm000159,MUniverse Avrillon et al 2024,NEMAR,EMG,Healthy,No stimulus,Motor,16,0,8,124,258,2048,1.6,5.92,CC0 BY 4.0,10.7910/DVN/L9OQY7,10.7554/elife.97085.3,https://eegdash.org/api/dataset/eegdash.dataset.NM000159.html
nm000160,Multi-joint upper-limb MI dataset from Yi et al. 2025,NEMAR,EEG,Healthy,Visual,Motor,18,1,1,141,62,1000,32.5,21.79,CC-BY-NC-ND-4.0,10.82901/nemar.nm000160,10.1038/s41597-025-05286-0,https://eegdash.org/api/dataset/eegdash.dataset.NM000160.html
nm000161,BNCI 2024-001 Handwritten Character Classification dataset,NEMAR,EEG,Healthy,Visual,Motor,20,1,1,40,60,500,33.6,10.92,CC-BY-4.0,10.82901/nemar.nm000161,10.1016/j.compbiomed.2024.109132,https://eegdash.org/api/dataset/eegdash.dataset.NM000161.html
nm000162,BNCI 2025-001 Motor Kinematics Reaching dataset,NEMAR,EEG,Healthy,Visual,Motor,20,1,1,20,67,500,44.4,16.13,CC-BY-4.0,10.82901/nemar.nm000162,10.1088/1741-2552/ada0ea,https://eegdash.org/api/dataset/eegdash.dataset.NM000162.html
nm000165,MUniverse Grison et al 2025,NEMAR,EMG,Healthy,No stimulus,Motor,1,0,10,10,131,10240,0.1,1.44,CC0 BY 4.0,10.7910/DVN/ID1WNQ,10.1113/jp287913,https://eegdash.org/api/dataset/eegdash.dataset.NM000165.html
nm000167,Motor imagery dataset from Ma et al. 2020,NEMAR,EEG,Healthy,Visual,Motor,25,15,1,375,64,1000,35.2,24.09,CC-BY-4.0,10.82901/nemar.nm000167,10.1038/s41597-020-0535-2,https://eegdash.org/api/dataset/eegdash.dataset.NM000167.html
nm000170,BNCI 2025-002 Continuous 2D Trajectory Decoding dataset,NEMAR,EEG,Spinal cord injury,Visual,Motor,10,3,1,180,60,200,56.4,3.67,CC-BY-4.0,10.82901/nemar.nm000170,10.1088/1741-2552/ac689f,https://eegdash.org/api/dataset/eegdash.dataset.NM000170.html
nm000171,BNCI 2014-002 Motor Imagery dataset,NEMAR,EEG,Healthy,Visual,Motor,14,1,1,224,15,512,13.7,0.58,CC-BY-ND-4.0,10.82901/nemar.nm000171,10.3217/978-3-85125-378-8-61,https://eegdash.org/api/dataset/eegdash.dataset.NM000171.html
nm000172,High-gamma dataset described in Schirrmeister et al. 2017,NEMAR,EEG,Healthy,Visual,Motor,14,1,1,56,128,500,57.4,19.85,CC-BY-4.0,10.82901/nemar.nm000172,10.1002/hbm.23730,https://eegdash.org/api/dataset/eegdash.dataset.NM000172.html
nm000173,Motor Imagery ataset from Ofner et al 2017,NEMAR,EEG,Healthy,Visual,Motor,15,2,1,300,61,512,27.1,9.17,CC-BY-4.0,10.82901/nemar.nm000173,10.1371/journal.pone.0182578,https://eegdash.org/api/dataset/eegdash.dataset.NM000173.html
nm000175,fNIRS Finger Tapping,NEMAR,fNIRS,Healthy,Auditory,Motor,5,0,1,5,56,8,3.8,0.05,CC0,,10.1101/2021.11.19.469225,https://eegdash.org/api/dataset/eegdash.dataset.NM000175.html
nm000177,Multi-session longitudinal motor imagery EEG dataset (Kumar et al. 2024),NEMAR,EEG,Healthy,Visual,Motor,18,6,1,360,22,512,21.9,15.49,CC-BY-4.0,10.82901/nemar.nm000177,,https://eegdash.org/api/dataset/eegdash.dataset.NM000177.html
nm000178,BNCI 2020-001 Reach-and-Grasp Electrode Comparison EEG dataset,NEMAR,EEG,Healthy,No stimulus,Motor,45,1,1,45,58,256,37.0,9.30,CC-BY-4.0,10.82901/nemar.nm000178,,https://eegdash.org/api/dataset/eegdash.dataset.NM000178.html
nm000220,BEETL Competition 2021 Motor Imagery Dataset A — transfer learning benchmark,NEMAR,EEG,Healthy,Visual,Motor,3,1,1,6,63,500,1.0,2.33,CC-BY-4.0,10.82901/nemar.nm000220,,https://eegdash.org/api/dataset/eegdash.dataset.NM000220.html
nm000224,Imagined speech EEG dataset — short and long words (Nguyen et al. 2017),NEMAR,EEG,Healthy,Multisensory,Motor,6,1,1,6,60,256,2.2,1.23,other-open,10.82901/nemar.nm000224,,https://eegdash.org/api/dataset/eegdash.dataset.NM000224.html
nm000226,Zhou2016,NEMAR,EEG,Healthy,Multisensory,Motor,4,3,1,24,14,100,6.3,0.55,CC-BY-4.0,10.82901/nemar.nm000115,10.1371/journal.pone.0162657,https://eegdash.org/api/dataset/eegdash.dataset.NM000226.html
nm000227,Eye-BCI Motor Execution dataset from Guttmann-Flury et al 2025,NEMAR,EEG,Healthy,Visual,Motor,31,3,1,63,66,1000,7.1,5.06,CC0,,10.1038/s41597-025-04861-9,https://eegdash.org/api/dataset/eegdash.dataset.NM000227.html
nm000233,BCI Competition 2020 Track 4 — Upper-limb grasping motor imagery,NEMAR,EEG,Healthy,Visual,Motor,14,3,1,42,60,250,7.7,2.97,CC-BY-4.0,10.82901/nemar.nm000233,,https://eegdash.org/api/dataset/eegdash.dataset.NM000233.html
nm000235,Eye-BCI multimodal MI/ME dataset from Guttmann-Flury et al 2025,NEMAR,EEG,Healthy,Visual,Motor,31,3,1,63,66,1000,7.0,4.99,CC0,,10.1038/s41597-025-04861-9,https://eegdash.org/api/dataset/eegdash.dataset.NM000235.html
nm000237,7-day motor imagery BCI EEG dataset from Zhou et al 2021,NEMAR,EEG,Healthy,Visual,Motor,20,7,1,833,41,500,90.1,17.14,CC-BY-4.0,,10.3389/fnhum.2021.701091,https://eegdash.org/api/dataset/eegdash.dataset.NM000237.html
nm000243,BNCI 2016-002 Emergency Braking during Simulated Driving dataset,NEMAR,EEG,Healthy,Visual,Motor,15,1,1,15,59,200,33.7,4.31,CC-BY-NC-ND-4.0,,10.1088/1741-2560/8/5/056001,https://eegdash.org/api/dataset/eegdash.dataset.NM000243.html
nm000245,Motor Imagery dataset from Cho et al 2017,NEMAR,EEG,Healthy,Visual,Motor,52,1,1,52,64,512,20.5,7.24,CC-BY-4.0,,10.1093/gigascience/gix034,https://eegdash.org/api/dataset/eegdash.dataset.NM000245.html
nm000246,Multi-day MI-BCI dataset (WBCIC-SHU) from Yang et al 2025,NEMAR,EEG,Healthy,Multisensory,Motor,51,3,1,153,59,1000,98.4,62.73,CC-BY-4.0,,10.1038/s41597-025-04826-y,https://eegdash.org/api/dataset/eegdash.dataset.NM000246.html
nm000250,Dreyer et al. 2023 — A large EEG database with users' profile information for motor imagery brain-computer interface research,NEMAR,EEG,Healthy,Multisensory,Motor,96,1,7,1560,27,512,126.9,17.01,CC-BY-4.0,10.82901/nemar.nm000250,10.1038/s41597-023-02445-z,https://eegdash.org/api/dataset/eegdash.dataset.NM000250.html
nm000252,Imagined speech EEG dataset — long words condition (Nguyen et al. 2017),NEMAR,EEG,Healthy,Multisensory,Motor,6,1,1,6,60,256,2.4,1.36,other-open,10.82901/nemar.nm000252,,https://eegdash.org/api/dataset/eegdash.dataset.NM000252.html
nm000258,Imagined Speech EEG database — Spanish vowels and commands (Pressel et al. 2016),NEMAR,EEG,Healthy,Visual,Motor,15,1,1,15,6,1024,8.6,2.15,other-open,10.82901/nemar.nm000258,,https://eegdash.org/api/dataset/eegdash.dataset.NM000258.html
nm000261,Imagined speech EEG dataset — vowels condition (Nguyen et al. 2017),NEMAR,EEG,Healthy,Multisensory,Motor,8,1,1,8,60,256,4.8,2.77,other-open,10.82901/nemar.nm000261,,https://eegdash.org/api/dataset/eegdash.dataset.NM000261.html
nm000265,"Guttmann-Flury et al. 2025 (Motor Imagery) — Dataset combining EEG, eye-tracking, and high-speed video for ocular activity analysis across BCI paradigms",NEMAR,EEG,Healthy,Visual,Motor,31,3,1,126,65,1000,14.1,9.90,CC0,10.1038/s41597-025-04861-9,10.1038/s41597-025-04861-9,https://eegdash.org/api/dataset/eegdash.dataset.NM000265.html
nm000267,Shin et al. 2017 (Experiment A) — Open Access Dataset for EEG+NIRS Single-Trial Classification,NEMAR,EEG,Healthy,Visual,Motor,29,6,1,174,32,200,29.0,2.01,GPL-3.0,10.1109/TNSRE.2016.2628057,10.1109/tnsre.2016.2628057,https://eegdash.org/api/dataset/eegdash.dataset.NM000267.html
nm000271,Chang et al. 2025 — A multi-paradigm EEG dataset for studying upper limb rehabilitation exercises (Lanzhou Jiaotong University),NEMAR,EEG,Healthy,Visual,Motor,28,6,1,113,59,1000,5.8,3.72,CC-BY-4.0,10.1038/s41597-025-06147-6,10.1038/s41597-025-06147-6,https://eegdash.org/api/dataset/eegdash.dataset.NM000271.html
nm000274,BEETL Competition 2021 Motor Imagery Dataset B — transfer learning benchmark,NEMAR,EEG,Healthy,Visual,Motor,2,1,1,4,32,200,0.7,2.14,CC-BY-4.0,10.82901/nemar.nm000274,,https://eegdash.org/api/dataset/eegdash.dataset.NM000274.html
nm000281,emg2pose: Surface EMG and Hand Pose,NEMAR,EMG,Healthy,No stimulus,Motor,193,9,1,25253,36,2000,375.6,794.72,CC-BY-NC-SA-4.0,10.82901/nemar.nm000281,,https://eegdash.org/api/dataset/eegdash.dataset.NM000281.html
nm000290,"PROTEUS BCI Bordeaux — EEG/EMG Foundation Challenge 2026, Track 02",NEMAR,EEG,Healthy,Visual,Motor,10,3,6,112,41,500,10.8,1.59,CC-BY-4.0,10.82901/nemar.nm000290,,https://eegdash.org/api/dataset/eegdash.dataset.NM000290.html
nm000291,Pan2023: Cross-session motor imagery dataset from Pan et al. 2023,NEMAR,EEG,Healthy,Multisensory,Motor,14,2,1,28,28,250,6.5,1.07,CC0-1.0,10.82901/nemar.nm000291,10.1088/1741-2552/ad0a01,https://eegdash.org/api/dataset/eegdash.dataset.NM000291.html
nm000292,Vagaja2023: Motor-imagery EEG during embodiment-primed MI-BCI training in VR,NEMAR,EEG,Healthy,Visual,Motor,26,1,1,26,32,500,6.8,0.79,CC-BY-4.0,10.82901/nemar.nm000292,,https://eegdash.org/api/dataset/eegdash.dataset.NM000292.html
nm000293,MOVING2024: Motor imagery / motor execution dataset from the MOVING study,NEMAR,EEG,Healthy,Visual,Motor,11,1,1,11,32,500,1.8,0.43,CC-BY-4.0,10.82901/nemar.nm000293,10.3390/s24165207,https://eegdash.org/api/dataset/eegdash.dataset.NM000293.html
nm000294,Farabbi2020: Motor-Imagery EEG dataset during robot-arm control,NEMAR,EEG,Healthy,Visual,Motor,12,3,1,144,32,250,17.5,6.11,CC-BY-4.0,10.82901/nemar.nm000294,10.1038/s41597-019-0104-8,https://eegdash.org/api/dataset/eegdash.dataset.NM000294.html
nm000295,Kodera2023: Left/right-hand motor-imagery EEG dataset,NEMAR,EEG,Healthy,Visual,Motor,29,1,1,87,9,1000,17.7,0.84,CC-BY-4.0,10.82901/nemar.nm000295,10.1038/s41597-019-0104-8,https://eegdash.org/api/dataset/eegdash.dataset.NM000295.html
nm000296,MIMED2024: Motor Imagery MIMED dataset from Wirawan et al. 2024,NEMAR,EEG,Healthy,Visual,Motor,30,2,1,360,14,128,1.6,0.04,CC-BY-4.0,10.82901/nemar.nm000296,10.17632/zs25xxjkm9.3,https://eegdash.org/api/dataset/eegdash.dataset.NM000296.html
nm000297,WRCC2023_MI_A: WRCC2023 MI-A three-class motor imagery dataset,NEMAR,EEG,Stroke,Visual,Motor,9,1,1,810,59,1000,0.9,1.93,CC0-1.0,10.82901/nemar.nm000297,10.1038/s41597-019-0104-8,https://eegdash.org/api/dataset/eegdash.dataset.NM000297.html
nm000298,WRCC2023_MI_B: Three-class motor imagery dataset (MI-B) of the BCI competition WRCC2023,NEMAR,EEG,Stroke,Visual,Motor,9,1,1,810,59,1000,0.9,1.93,CC0-1.0,10.82901/nemar.nm000298,10.1038/s41597-019-0104-8,https://eegdash.org/api/dataset/eegdash.dataset.NM000298.html
nm000299,WRCC2023_MI_C: Three-class motor imagery dataset from the World Robot Contest 2023 (MI-C),NEMAR,EEG,Stroke,Visual,Motor,8,1,1,720,59,1000,0.8,1.71,CC0-1.0,10.82901/nemar.nm000299,10.1038/s41597-019-0104-8,https://eegdash.org/api/dataset/eegdash.dataset.NM000299.html
nm000300,Pan2025: Cross-session motor imagery dataset from Pan et al. 2025,NEMAR,EEG,Healthy,Visual,Motor,10,2,1,20,28,250,5.6,1.08,CC0-1.0,10.82901/nemar.nm000300,10.1088/1741-2552/ad0a01,https://eegdash.org/api/dataset/eegdash.dataset.NM000300.html
nm000302,PoloHortiguela2025: Motor imagery of ankle dorsiflexion/plantarflexion dataset,NEMAR,EEG,Healthy,Auditory,Motor,6,2,1,132,28,250,3.1,3.10,CC-BY-4.0,10.82901/nemar.nm000302,10.13039/501100011033,https://eegdash.org/api/dataset/eegdash.dataset.NM000302.html
nm000305,NETBCI2026: NETBCI: longitudinal right-hand motor imagery vs rest BCI training,NEMAR,EEG,Healthy,Visual,Motor,28,4,2,912,74,250,29.0,3.88,CC-BY-4.0,10.82901/nemar.nm000305,10.57745/RBJRC7,https://eegdash.org/api/dataset/eegdash.dataset.NM000305.html
nm000306,Jia2019: Motor-imagery EEG dataset for stroke patients (Jia 2019),NEMAR,EEG,Stroke,Visual,Motor,15,1,1,30,63,512,2.4,1.87,CC-BY-4.0,10.82901/nemar.nm000306,10.48550/arXiv.2604.16554,https://eegdash.org/api/dataset/eegdash.dataset.NM000306.html
nm000307,Perdikis2018: CNBI EPFL Cybathlon BCI-race motor-imagery dataset,NEMAR,EEG,Spinal cord injury,Visual,Motor,2,1,1,32,16,512,4.3,5.69,CC-BY-4.0,10.82901/nemar.nm000307,10.1371/journal.pbio.2003787,https://eegdash.org/api/dataset/eegdash.dataset.NM000307.html
nm000308,NeuroTUMBCI2025: Motor imagery dataset from the neuroTUM 2024 Cybathlon BCI,NEMAR,EEG,Other clinical,Visual,Motor,2,5,1,8,24,250,3.1,0.43,CC-BY-4.0,10.82901/nemar.nm000308,10.48550/arXiv.2511.23384,https://eegdash.org/api/dataset/eegdash.dataset.NM000308.html
nm000311,Multimodal upper-limb MI/ME EEG (Jeong et al. 2020),NEMAR,EEG,Healthy,Visual,Motor,25,3,1,213,71,1000,124.1,95.16,CC0-1.0,10.82901/nemar.nm000311,10.1093/gigascience/giaa098,https://eegdash.org/api/dataset/eegdash.dataset.NM000311.html
nm000314,MartinezPeon2024: Kinesthetic motor imagery at graded force levels,NEMAR,EEG,Healthy,Visual,Motor,10,1,1,60,14,128,0.7,0.06,CC-BY-4.0,10.82901/nemar.nm000314,10.1088/1741-2552/ad5f27,https://eegdash.org/api/dataset/eegdash.dataset.NM000314.html
nm000315,Shin2022: Closed-loop 1D left/right motor imagery EEG dataset (live recordings),NEMAR,EEG,Healthy,Visual,Motor,10,1,1,110,16,250,7.5,0.92,CC BY 4.0,10.82901/nemar.nm000315,10.3389/fnhum.2022.951591,https://eegdash.org/api/dataset/eegdash.dataset.NM000315.html
nm000316,IMUMIA2026: Multi-paradigm motor-imagery EEG dataset (IMU-MI_A),NEMAR,EEG,Healthy,Visual,Motor,5,1,1,25,64,1000,2.4,3.49,CC-BY-4.0,10.82901/nemar.nm000316,10.1038/s41597-019-0104-8,https://eegdash.org/api/dataset/eegdash.dataset.NM000316.html
nm000318,Batista2022: Motor-imagery EEG during NeuRow VR/haptics BCI training,NEMAR,EEG,Healthy,Multisensory,Motor,20,2,1,99,32,500,14.6,5.88,CC-BY-4.0,10.82901/nemar.nm000318,10.1038/s41597-019-0104-8,https://eegdash.org/api/dataset/eegdash.dataset.NM000318.html
nm000319,Kueper2024: Unilateral vs bilateral movement-execution EEG dataset,NEMAR,EEG,Healthy,No stimulus,Motor,8,1,1,49,64,500,6.9,1.60,CC-BY-4.0,10.82901/nemar.nm000319,10.1038/s41598-024-65910-8,https://eegdash.org/api/dataset/eegdash.dataset.NM000319.html
nm000320,Ortiz2023: Motor imagery during walking with a lower-limb exoskeleton,NEMAR,EEG,Healthy,Auditory,Motor,10,2,1,192,27,200,4.0,4.06,CC-BY-4.0,10.82901/nemar.nm000320,10.1038/s41597-023-02243-7,https://eegdash.org/api/dataset/eegdash.dataset.NM000320.html
nm000322,NeBULA2025: Standardized reaching motor-execution EEG dataset (NeBULA),NEMAR,EEG,Healthy,Visual,Motor,48,1,4,234,127,1000,10.6,9.73,CC-BY-4.0,10.82901/nemar.nm000322,10.1038/s41597-025-05042-4,https://eegdash.org/api/dataset/eegdash.dataset.NM000322.html
nm000324,Thapa2025: Freewill reach-and-grasp motor-execution dataset from Thapa et al. 2025,NEMAR,EEG,Healthy,Auditory,Motor,32,6,2,480,31,1000,38.2,2.72,CC-BY-4.0,10.82901/nemar.nm000324,10.1038/s41597-025-06039-9,https://eegdash.org/api/dataset/eegdash.dataset.NM000324.html
nm000325,Wang2025: Four-class motor imagery dataset (ZJU-MI-EEG / MI4),NEMAR,EEG,Healthy,Visual,Motor,15,2,1,60,62,256,16.7,5.72,ODC-BY,10.82901/nemar.nm000325,10.1109/TNSRE.2025.3591254,https://eegdash.org/api/dataset/eegdash.dataset.NM000325.html
nm000327,Leeuwis2021: Left- vs right-hand motor-imagery EEG dataset,NEMAR,EEG,Healthy,Visual,Motor,55,1,1,220,16,250,19.6,5.69,CC-BY-4.0,10.82901/nemar.nm000327,10.34894/Z7ZVOD,https://eegdash.org/api/dataset/eegdash.dataset.NM000327.html
nm000328,MILimbEEG: Motor and motor-imagery limb EEG dataset (MILimbEEG),NEMAR,EEG,Healthy,Visual,Motor,60,1,1,60,16,125,4.1,1.19,CC-BY-4.0,10.82901/nemar.nm000328,10.17632/x8psbz3f6x.2,https://eegdash.org/api/dataset/eegdash.dataset.NM000328.html
nm000329,Brandl et al. 2020 — Motor Imagery Under Distraction: An Open Access BCI Dataset,NEMAR,EEG,Healthy,Multisensory,Motor,16,1,1,224,63,1000,194.2,77.41,CC-BY-NC-ND-4.0,10.82901/nemar.nm000329,10.3389/fnins.2020.566147,https://eegdash.org/api/dataset/eegdash.dataset.NM000329.html
nm000330,Leelakittisin2025: Sit-to-stand / stand-to-sit transition motor imagery dataset,NEMAR,EEG,Healthy,No stimulus,Motor,22,2,1,44,60,1200,30.4,62.47,CC0-1.0,10.82901/nemar.nm000330,10.1038/s41597-019-0104-8,https://eegdash.org/api/dataset/eegdash.dataset.NM000330.html
nm000338,Lee et al. 2019 (Motor Imagery) — EEG dataset and OpenBMI toolbox for three BCI paradigms: an investigation into BCI illiteracy,NEMAR,EEG,Healthy,Visual,Motor,54,2,1,432,66,1000,183.1,130.12,GPL-3.0,10.82901/nemar.nm000338,,https://eegdash.org/api/dataset/eegdash.dataset.NM000338.html
nm000348,Yang et al. 2025 — A multi-day and high-quality EEG dataset for motor imagery brain-computer interface,NEMAR,EEG,Healthy,Multisensory,Motor,51,3,1,459,64,1000,98.4,165.14,CC-BY-4.0,10.82901/nemar.nm000348,10.1038/s41597-025-04826-y,https://eegdash.org/api/dataset/eegdash.dataset.NM000348.html
nm000358,AJILE12: long-term naturalistic ECoG with wrist-movement events and behaviour labels (DANDI 000055),NEMAR,iEEG,Epilepsy,No stimulus,Motor,12,5,1,55,126,500,1295.0,1771.55,CC-BY-4.0,10.82901/nemar.nm000358,10.1038/s41597-022-01280-y,https://eegdash.org/api/dataset/eegdash.dataset.NM000358.html
nm000369,"Sensorimotor alpha and beta ECoG during movement imagery (Stolk et al. 2019, shared participants S4-S6)",NEMAR,iEEG,Epilepsy,Visual,Motor,3,0,1,3,120,512,0.5,0.70,CC-BY-4.0,10.82901/nemar.nm000369,10.7554/eLife.48065,https://eegdash.org/api/dataset/eegdash.dataset.NM000369.html
nm000397,"Executed and imagined grasp forces recorded with stereo-EEG (Murphy et al., 2016): 4 participants, power and pinch force-matching",NEMAR,iEEG,Epilepsy,Visual,Motor,4,0,4,46,129,2000,2.1,7.72,CC0-1.0,10.82901/nemar.nm000397,10.1371/journal.pone.0150359,https://eegdash.org/api/dataset/eegdash.dataset.NM000397.html
nm000408,"Motor imagination and execution with a chronic wireless epidural ECoG BCI (WIMAGINE), one participant with tetraplegia (Pollina et al. 2026)",NEMAR,iEEG,Spinal cord injury,Visual,Motor,1,8,8,110,32,585,7.6,12.12,CC-BY-4.0,10.82901/nemar.nm000408,10.1038/s41467-026-71234-0,https://eegdash.org/api/dataset/eegdash.dataset.NM000408.html
on001971,Audiocue walking study,NEMAR,EEG,Healthy,Auditory,Motor,20,0,1,273,115,512,39.8,34.34,Creative commons,10.82901/nemar.on001971,10.1038/s41597-019-0223-2,https://eegdash.org/api/dataset/eegdash.dataset.ON001971.html
on002720,A  dataset  recorded  during  development  of a  tempo-based  brain-computer  music  interface,NEMAR,EEG,Healthy,Auditory,Motor,18,0,0,165,19,1000,,2.57,CC0,10.82901/nemar.on002720,10.1038/s41597-020-0507-6,https://eegdash.org/api/dataset/eegdash.dataset.ON002720.html
on003039,free walking study,NEMAR,EEG,Healthy,No stimulus,Motor,19,0,1,19,67,500,17.5,8.40,CC0,10.82901/nemar.on003039,10.1111/ejn.14965,https://eegdash.org/api/dataset/eegdash.dataset.ON003039.html
on003739,Perturbed beam-walking task,NEMAR,EEG,Healthy,Multisensory,Motor,30,4,4,120,149,256,20.6,11.74,CC0,10.82901/nemar.on003739,10.1523/eneuro.0207-18.2018,https://eegdash.org/api/dataset/eegdash.dataset.ON003739.html
on003810,Motor Imagery vs Rest - Low-Cost EEG System,NEMAR,EEG,Healthy,No stimulus,Motor,10,0,1,50,15,125,,0.07,CC0,10.82901/nemar.on003810,10.1016/j.dib.2022.108225,https://eegdash.org/api/dataset/eegdash.dataset.ON003810.html
on004022,Multimodal EEG and fNIRS Biosignal Acquisition during Motor Imagery Tasks in Patients with Orthopedic Impairment,NEMAR,EEG,Other clinical,Visual,Motor,7,0,1,21,18,500,4.5,0.67,CC0,10.82901/nemar.on004022,10.1109/bci65088.2025.10931327,https://eegdash.org/api/dataset/eegdash.dataset.ON004022.html
on004362,EEG Motor Movement/Imagery Dataset,NEMAR,EEG,Healthy,Visual,Motor,109,0,1,1526,64,160,48.5,11.97,CC0,10.82901/nemar.on004362,10.3389/fnins.2012.00055,https://eegdash.org/api/dataset/eegdash.dataset.ON004362.html
on004444,The BMI-HDEEG dataset 1,NEMAR,EEG,Healthy,Visual,Motor,30,16,1,465,129,1000,55.7,52.20,CC0,10.82901/nemar.on004444,10.1038/s41597-023-02260-6,https://eegdash.org/api/dataset/eegdash.dataset.ON004444.html
on004446,The BMI-HDEEG dataset 2,NEMAR,EEG,Healthy,Visual,Motor,30,8,1,237,129,1000,33.5,31.38,CC0,10.82901/nemar.on004446,10.1038/s41597-023-02260-6,https://eegdash.org/api/dataset/eegdash.dataset.ON004446.html
on004447,The BMI-HDEEG dataset 3,NEMAR,EEG,Healthy,Visual,Motor,22,20,1,418,129,1000,23.6,22.25,CC0,10.82901/nemar.on004447,10.1038/s41597-023-02260-6,https://eegdash.org/api/dataset/eegdash.dataset.ON004447.html
on004448,The BMI-HDEEG dataset 4,NEMAR,EEG,Healthy,Visual,Motor,56,5,1,280,129,1000,43.7,40.98,CC0,10.82901/nemar.on004448,10.1038/s41597-023-02260-6,https://eegdash.org/api/dataset/eegdash.dataset.ON004448.html
on004460,EEG and motion capture data set for a full-body/joystick rotation task,NEMAR,EEG,Healthy,Visual,Motor,20,2,1,40,160,1000,27.5,65.88,CC0,10.82901/nemar.on004460,10.1038/s41598-021-97749-8,https://eegdash.org/api/dataset/eegdash.dataset.ON004460.html
on004473,sEEG Forced Two-Choice Task,NEMAR,iEEG,Epilepsy,Visual,Motor,8,0,1,8,129,999,7.0,15.59,CC0,10.82901/nemar.on004473,10.1088/1741-2552/acae0a,https://eegdash.org/api/dataset/eegdash.dataset.ON004473.html
on004475,Mobile EEG split-belt walking study,NEMAR,EEG,Healthy,No stimulus,Motor,30,0,1,30,265,512,26.9,121.66,CC0,10.82901/nemar.on004475,10.1113/jp284505,https://eegdash.org/api/dataset/eegdash.dataset.ON004475.html
on004505,Real World Table Tennis,NEMAR,EEG,Healthy,Visual,Motor,25,0,1,25,340,250,30.4,561.09,CC0,10.82901/nemar.on004505,10.3390/s22155867,https://eegdash.org/api/dataset/eegdash.dataset.ON004505.html
on004561,Illusion of Agency over Electrically-Actuated Movements,NEMAR,EEG,Healthy,Tactile,Motor,23,0,1,23,64,10000,11.4,105.19,CC0,10.82901/nemar.on004561,10.1101/2023.05.06.539706,https://eegdash.org/api/dataset/eegdash.dataset.ON004561.html
on004625,Mind in Motion Young Adults Walking Over Uneven Terrain,NEMAR,EEG,Healthy,No stimulus,Motor,32,0,9,543,375,500,28.6,67.07,CC0,10.82901/nemar.on004625,10.1162/imag_a_00097,https://eegdash.org/api/dataset/eegdash.dataset.ON004625.html
on004785,EEG data for paper titled - Precise cortical contributions to feedback sensorimotor control during reactive balance,NEMAR,EEG,Healthy,Other,Motor,17,0,1,17,32,500,0.0,0.37,CC0,10.82901/nemar.on004785,10.1371/journal.pcbi.1011562,https://eegdash.org/api/dataset/eegdash.dataset.ON004785.html
on005872,EEGEyeNet Dataset,NEMAR,EEG,Healthy,Visual,Motor,1,1,1,1,129,500,0.1,0.05,CC0,10.82901/nemar.on005872,,https://eegdash.org/api/dataset/eegdash.dataset.ON005872.html
on005929,Motion-Yucel2014,NEMAR,fNIRS,Healthy,Unknown,Motor,7,1,1,7,28,50,,0.07,CC0,10.82901/nemar.on005929,10.1016/j.neuroimage.2013.06.054,https://eegdash.org/api/dataset/eegdash.dataset.ON005929.html
on005931,Visuomotor_task,NEMAR,iEEG,Epilepsy,Visual,Motor,8,2,1,16,128,1000,,0.86,CC0,10.82901/nemar.on005931,10.1016/j.neuroimage.2025.121352,https://eegdash.org/api/dataset/eegdash.dataset.ON005931.html
on005935,Mirror Neuron Study,NEMAR,fNIRS,Healthy,Visual,Motor,21,1,1,64,120,25,,0.77,CC0,10.82901/nemar.on005935,10.1038/s41598-020-67327-5,https://eegdash.org/api/dataset/eegdash.dataset.ON005935.html
on005963,FRESH Motor Dataset,NEMAR,fNIRS,Healthy,Unknown,Motor,10,4,1,40,136,9,6.5,0.25,CC0,10.82901/nemar.on005963,10.1016/j.immuni.2024.08.004,https://eegdash.org/api/dataset/eegdash.dataset.ON005963.html
on006035,somatomotor,NEMAR,MEG,Healthy,Tactile,Motor,5,1,1,15,388,1004,1.1,3.30,CC0,10.82901/nemar.on006035,10.1016/j.ics.2006.12.016,https://eegdash.org/api/dataset/eegdash.dataset.ON006035.html
on006095,Mind in Motion Older Adults Walking Over Uneven Terrain,NEMAR,EEG,Healthy,No stimulus,Motor,71,0,9,1182,336,500,61.1,139.41,CC0,10.82901/nemar.on006095,10.3389/fnagi.2024.1389488,https://eegdash.org/api/dataset/eegdash.dataset.ON006095.html
on006840,IACKD: Intention Action Conflict EEG-Hand Kinematics Dataset,NEMAR,EEG,Healthy,Unknown,Motor,15,0,1,128,31,1024,14.8,7.97,CC0,10.82901/nemar.on006840,10.1038/s41597-026-07146-x,https://eegdash.org/api/dataset/eegdash.dataset.ON006840.html
on006903,ball_squeeze_2025,NEMAR,fNIRS,Healthy,No stimulus,Motor,17,0,2,67,2440,9,,5.83,CC0,10.82901/nemar.on006903,,https://eegdash.org/api/dataset/eegdash.dataset.ON006903.html
on007221,Cross-Environment Multi-Paradigm Motor Imagery EEG Dataset,NEMAR,EEG,Healthy,Visual,Motor,84,2,4,1265,69,1000,135.3,154.15,CC0,10.82901/nemar.on007221,10.1145/3210240.3210344,https://eegdash.org/api/dataset/eegdash.dataset.ON007221.html
on007338,EEGEyeNet Dataset,NEMAR,EEG,Healthy,Visual,Motor,1,1,1,1,129,500,0.1,0.05,CC0,10.82901/nemar.on007338,,https://eegdash.org/api/dataset/eegdash.dataset.ON007338.html
on007788,Dataset: EEG-Controlled Exoskeleton for Walking and Standing - A Longitudinal Study of Healthy Individuals,NEMAR,EEG,Healthy,Auditory,Motor,7,9,15,935,64,100,34.0,3.88,CC0,10.82901/nemar.on007788,10.1038/s41597-026-07476-w,https://eegdash.org/api/dataset/eegdash.dataset.ON007788.html
on008446,Random and Sequential Order Finger Motor Imagery,NEMAR,EEG,Healthy,Visual,Motor,20,0,2,80,65,512,20.3,32.90,CC0,10.82901/nemar.on008446,,https://eegdash.org/api/dataset/eegdash.dataset.ON008446.html
ds007471,Joint agency EEG dataset,OpenNeuro,EEG,Healthy,Auditory,Motor/Attention,31,0,1,31,64,1000,,8.66,CC0,10.18112/openneuro.ds007471.v1.0.0,10.1016/j.actpsy.2026.106849,https://eegdash.org/api/dataset/eegdash.dataset.DS007471.html
nm000209,Motor imagery + spatial attention dataset from Forenzo & He 2023,NEMAR,EEG,Healthy,Visual,Motor/Attention,25,2,1,150,64,1000,7.6,5.25,CC-BY-4.0,,10.1109/tbme.2023.3298957,https://eegdash.org/api/dataset/eegdash.dataset.NM000209.html
nm000144,BNCI 2015-004 Mental tasks dataset,NEMAR,EEG,Stroke/Spinal cord injury,Visual,Motor/Clinical,9,2,1,18,30,256,13.8,1.16,CC-BY-NC-ND-4.0,10.82901/nemar.nm000144,10.1371/journal.pone.0123727,https://eegdash.org/api/dataset/eegdash.dataset.NM000144.html
nm000156,Hybrid EEG-fNIRS MI dataset for ICH from Shi et al 2025,NEMAR,EEG,Stroke,Multisensory,Motor/Clinical,37,6,1,98,32,256,31.2,2.78,CC-BY-NC-ND-4.0,10.82901/nemar.nm000156,10.1038/s41597-025-06100-7,https://eegdash.org/api/dataset/eegdash.dataset.NM000156.html
nm000230,Lower-limb MI dataset for knee pain patients from Zuo et al. 2025,NEMAR,EEG,Other clinical,Visual,Motor/Clinical,30,5,1,118,30,500,38.1,6.18,CC-BY-4.0,,10.1038/s41597-025-05767-2,https://eegdash.org/api/dataset/eegdash.dataset.NM000230.html
nm000270,Liu et al. 2025 — Lower limb motor imagery EEG dataset based on the multi-paradigm and longitudinal-training of stroke patients (Tianjin University),NEMAR,EEG,Stroke,Unknown,Motor/Clinical,36,6,2,529,64,1000,42.4,60.83,CC-BY-NC-ND-4.0,10.82901/nemar.nm000270,10.1038/s41597-025-04618-4,https://eegdash.org/api/dataset/eegdash.dataset.NM000270.html
nm000347,Shi et al. 2025 — HEFMI-ICH: a hybrid EEG-fNIRS motor imagery dataset for brain-computer interface in intracerebral hemorrhage,NEMAR,EEG,Stroke,Multisensory,Motor/Clinical,37,6,1,98,32,256,31.2,2.77,CC-BY-NC-ND-4.0,10.1038/s41597-025-06100-7,10.1038/s41597-025-06100-7,https://eegdash.org/api/dataset/eegdash.dataset.NM000347.html
nm000309,PardoGarcia2026: Mu/beta motor-imagery EEG in chronic MCA stroke and healthy controls,NEMAR,EEG,Stroke,Visual,Motor/Intervention,18,2,1,27,59,1000,12.8,5.43,CC-BY-4.0,10.82901/nemar.nm000309,10.1038/s41597-019-0104-8,https://eegdash.org/api/dataset/eegdash.dataset.NM000309.html
nm000312,Alawieh2025: Motor-imagery BCI dataset with transcutaneous spinal stimulation,NEMAR,EEG,Spinal cord injury,Visual,Motor/Intervention,27,1,1,113,32,512,8.4,3.79,CC-BY-4.0,10.82901/nemar.nm000312,10.1073/pnas.2418920122,https://eegdash.org/api/dataset/eegdash.dataset.NM000312.html
on002336,A multi-modal human neuroimaging dataset for data integration: simultaneous EEG and fMRI acquisition during a motor imagery neurofeedback task: XP1,NEMAR,EEG,Healthy,Visual,Motor/Intervention,10,0,6,54,64,5000,5.8,19.30,CC0,10.82901/nemar.on002336,10.3389/fnhum.2017.00193,https://eegdash.org/api/dataset/eegdash.dataset.ON002336.html
on002338,A multi-modal human neuroimaging dataset for data integration: simultaneous EEG and fMRI acquisition during a motor imagery neurofeedback task: XP2,NEMAR,EEG,Healthy,Visual,Motor/Intervention,17,0,4,85,64,5000,8.4,27.80,CC0,10.82901/nemar.on002338,10.1101/862375,https://eegdash.org/api/dataset/eegdash.dataset.ON002338.html
on004998,Exploring the electrophysiology of Parkinson's disease - magnetoencephalography combined with deep brain recordings from the subthalamic nucleus.,NEMAR,MEG,Parkinson's,No stimulus,Motor/Intervention,20,1,6,145,347,2000,10.8,173.73,CC0,10.82901/nemar.on004998,10.1038/s41597-024-03768-1,https://eegdash.org/api/dataset/eegdash.dataset.ON004998.html
on006126,TDCS Modulation of Visual Cortex in Motor Imagery,NEMAR,EEG,Healthy,No stimulus,Motor/Intervention,5,3,6,90,3,5000,10.7,1.16,CC0,10.82901/nemar.on006126,10.1038/s41598-026-42691-w,https://eegdash.org/api/dataset/eegdash.dataset.ON006126.html
nm000257,Imagined speech EEG dataset — short words condition (Nguyen et al. 2017),NEMAR,EEG,Healthy,Multisensory,Motor/Language,6,1,1,6,60,256,3.6,2.04,other-open,10.82901/nemar.nm000257,,https://eegdash.org/api/dataset/eegdash.dataset.NM000257.html
nm000352,IEEG004: A library of human electrocorticographic data and analyses (Kai J. Miller) - calibrated task subset,NEMAR,iEEG,Epilepsy,Visual,Motor/Language,24,0,6,111,87,1000,8.3,15.07,CC-BY-SA-4.0,10.82901/nemar.nm000352,10.1038/s41562-019-0678-3,https://eegdash.org/api/dataset/eegdash.dataset.NM000352.html
on008465,NeuralEcho MACS high-density communication-related EEG dataset,NEMAR,EEG,Healthy,Visual,Motor/Language,30,1,1,240,127,1000,29.3,194.56,CC0,10.82901/nemar.on008465,,https://eegdash.org/api/dataset/eegdash.dataset.ON008465.html
nm000339,Stieger et al. 2021 — Continuous sensorimotor rhythm based brain computer interface learning in a large population,NEMAR,EEG,Healthy,Visual,Motor/Learning,62,11,1,598,60,1000,615.4,398.85,CC-BY-NC-4.0,10.1038/s41597-021-00883-1,10.1038/s41597-021-00883-1,https://eegdash.org/api/dataset/eegdash.dataset.NM000339.html
on005776,Electrical_Thermal_FingerTapping_2015,NEMAR,fNIRS,Healthy,Tactile,Motor/Perception,11,1,5,46,102,50,,1.29,CC0,10.82901/nemar.on005776,10.1038/srep09469,https://eegdash.org/api/dataset/eegdash.dataset.ON005776.html
on006890,Longitudinal Multitask Wireless ECoG Data from Two Fully Implanted Macaca fuscata,NEMAR,iEEG,Healthy,Multisensory,Motor/Perception,2,251,5,870,66,1000,105.8,44.21,CC0,10.82901/nemar.on006890,10.1038/s41597-025-06359-w,https://eegdash.org/api/dataset/eegdash.dataset.ON006890.html
ds004929,BallSqueezingHD,OpenNeuro,fNIRS,Healthy,No stimulus,Other,12,0,1,216,200,9,,0.32,CC0,10.18112/openneuro.ds004929.v1.0.0,10.1117/1.nph.10.2.025007,https://eegdash.org/api/dataset/eegdash.dataset.DS004929.html
ds007463,Very-High-Density Diffuse Optical Tomography System Validation Dataset,OpenNeuro,fNIRS,Healthy,Multisensory,Other,8,2,14,88,21518,8,18.9,254.41,CC0,10.18112/openneuro.ds007463.v1.1.1,10.1162/imag.a.54,https://eegdash.org/api/dataset/eegdash.dataset.DS007463.html
ds008034,MindSentences2025,OpenNeuro,MEG,Healthy,Unknown,Other,12,10,2,673,340,1000,124.2,610.69,CC0,10.18112/openneuro.ds008034.v1.0.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS008034.html
ds008192,InterGenSynchrony Dataset,OpenNeuro,fNIRS,Healthy,No stimulus,Other,122,6,1,725,52,6,265.1,2.79,CC0,10.18112/openneuro.ds008192.v1.0.5,,https://eegdash.org/api/dataset/eegdash.dataset.DS008192.html
nm000109,EEG During Mental Arithmetic Tasks,NEMAR,EEG,Healthy,Visual,Other,36,0,2,72,21,500,2.4,0.18,ODC-By-1.0,10.82901/nemar.nm000109,10.3390/data4010014,https://eegdash.org/api/dataset/eegdash.dataset.NM000109.html
nm000166,"M3CV: Multi-subject, Multi-session, Multi-task EEG Database",NEMAR,EEG,Healthy,Multisensory,Other,95,2,13,2469,64,250,100.5,23.21,CC BY 4.0,10.1016/j.neuroimage.2022.119666,10.1016/j.neuroimage.2022.119666,https://eegdash.org/api/dataset/eegdash.dataset.NM000166.html
nm000268,Shin et al. 2017 (Experiment B) — Open Access Dataset for EEG+NIRS Single-Trial Classification,NEMAR,EEG,Healthy,Visual,Other,29,6,1,174,32,200,29.0,2.01,GPL-3.0,10.1109/TNSRE.2016.2628057,10.1109/tnsre.2016.2628057,https://eegdash.org/api/dataset/eegdash.dataset.NM000268.html
nm000354,Arithmetic calculations measured by intracranial EEG in the human brain,NEMAR,iEEG,Epilepsy,Visual,Other,20,0,1,20,116,512,4.8,7.74,CC-BY-4.0,10.82901/nemar.nm000354,10.1038/s41598-026-36122-z,https://eegdash.org/api/dataset/eegdash.dataset.NM000354.html
nm000370,"Human intraoperative Neuropixels recordings, LF band (Paulk et al. 2022, DANDI 000397)",NEMAR,iEEG,Parkinson's/Epilepsy,No stimulus,Other,3,0,1,3,384,2500,0.6,28.47,CC0,10.82901/nemar.nm000370,10.1038/s41593-021-00997-0,https://eegdash.org/api/dataset/eegdash.dataset.NM000370.html
nm000387,"Ripples reflect a spectrum of synchronous spiking activity in human anterior temporal lobe (Tong et al., 2021): figure-level iEEG, micro-LFP and spiking arrays (derivative)",NEMAR,iEEG,Epilepsy,Unknown,Other,9,0,20,19,,,,0.00,CC0-1.0,10.82901/nemar.nm000387,,https://eegdash.org/api/dataset/eegdash.dataset.NM000387.html
on002885,DBS Phantom Recordings,NEMAR,MEG,Other clinical,No stimulus,Other,2,0,4,7,314,19200,0.4,21.54,CC0,10.82901/nemar.on002885,10.1016/j.neuroimage.2020.117057,https://eegdash.org/api/dataset/eegdash.dataset.ON002885.html
on003483,Logical reasoning study,NEMAR,MEG,Healthy,Unknown,Other,21,1,2,41,320,1000,11.0,73.33,CC0,10.82901/nemar.on003483,10.3390/ijms25042251,https://eegdash.org/api/dataset/eegdash.dataset.ON003483.html
on003710,APPLESEED Example Dataset,NEMAR,EEG,Healthy,Multisensory,Other,13,4,1,48,32,5000,9.2,10.93,CC0,10.82901/nemar.on003710,10.1101/2021.07.10.450198,https://eegdash.org/api/dataset/eegdash.dataset.ON003710.html
on004127,Somatosensory Cortex Rat DISC Data,NEMAR,iEEG,Other clinical,Tactile,Other,8,0,11,73,,,,201.35,CC0,10.82901/nemar.on004127,10.1101/2021.09.20.460996,https://eegdash.org/api/dataset/eegdash.dataset.ON004127.html
on004738,sfb_meg_phantom (B04/C01),NEMAR,MEG,Other clinical,No stimulus,Other,4,2,2,25,323,5000,0.4,6.59,CC0,10.82901/nemar.on004738,10.1016/j.brs.2024.01.005,https://eegdash.org/api/dataset/eegdash.dataset.ON004738.html
on004784,"Phantom EEG Dataset with Motion, Muscle, and Eye Artifacts and Example Scripts",NEMAR,EEG,Healthy,No stimulus,Other,1,0,6,6,264,512,0.5,11.62,CC0,10.82901/nemar.on004784,10.3390/s23198214,https://eegdash.org/api/dataset/eegdash.dataset.ON004784.html
on004977,CARLA: Adjusted common average referencing for cortico-cortical evoked potential data,NEMAR,iEEG,Epilepsy,Other,Other,4,1,1,6,273,4800,0.9,1.64,CC0,10.82901/nemar.on004977,,https://eegdash.org/api/dataset/eegdash.dataset.ON004977.html
on005520,Research data supporting 'EEG recording during playing MOBA game',NEMAR,EEG,Healthy,Visual,Other,23,0,3,69,67,1000,48.9,296.33,CC0,10.82901/nemar.on005520,10.3389/fnhum.2018.00047,https://eegdash.org/api/dataset/eegdash.dataset.ON005520.html
on006386,PhysioMotion_Artifact,NEMAR,EEG,Healthy,Unknown,Other,30,0,1,61,59,1000,19.4,38.90,CC0,10.82901/nemar.on006386,10.1038/s41597-026-07120-7,https://eegdash.org/api/dataset/eegdash.dataset.ON006386.html
on006392,HED schema library for SCORE annotations example,NEMAR,iEEG,Other clinical,Visual,Other,1,1,1,1,166,512,0.2,0.03,CC0,10.82901/nemar.on006392,10.1038/s41597-025-05791-2,https://eegdash.org/api/dataset/eegdash.dataset.ON006392.html
on007537,"A multimodal dataset of EEG, eye-tracking, and physiological signals during smartphone interaction",NEMAR,EEG,Healthy,Visual,Other,23,0,1,23,66,1000,6.6,6.57,CC0,10.82901/nemar.on007537,10.64898/2026.04.21.719334,https://eegdash.org/api/dataset/eegdash.dataset.ON007537.html
ds004212,THINGS-MEG,OpenNeuro,MEG,Healthy,Visual,Perception,5,28,1,500,310,1200,45.2,1154.53,CC0,10.18112/openneuro.ds004212.v3.0.0,10.1371/journal.pone.0223792,https://eegdash.org/api/dataset/eegdash.dataset.DS004212.html
ds004330,The spatiotemporal neural dynamics of object recognition for natural images and line drawings (MEG),OpenNeuro,MEG,Healthy,Visual,Perception,30,1,1,270,310,1000,36.7,165.03,CC0,10.18112/openneuro.ds004330.v1.0.0,10.1523/jneurosci.1546-22.2022,https://eegdash.org/api/dataset/eegdash.dataset.DS004330.html
ds005363,Object recognition in healthy aging (ORHA) - EEG,OpenNeuro,EEG,Healthy,Visual,Perception,43,1,1,43,64,1000,43.1,19.01,CC0,10.18112/openneuro.ds005363.v1.0.0,10.1016/j.cub.2025.03.062,https://eegdash.org/api/dataset/eegdash.dataset.DS005363.html
ds005407,The effect of speech masking on the subcortical response to speech,OpenNeuro,EEG,Healthy,Auditory,Perception,25,0,1,29,2,10000,56.9,40.64,CC0,10.18112/openneuro.ds005407.v1.0.1,10.1523/eneuro.0561-24.2025,https://eegdash.org/api/dataset/eegdash.dataset.DS005407.html
ds005662,"A comprehensive EEG dataset for investigating
visual touch perception",OpenNeuro,EEG,Healthy,Visual,Perception,80,0,1,80,65,2048,80.5,127.06,CC0,10.18112/openneuro.ds005662.v2.0.1,10.1101/2025.07.10.664069,https://eegdash.org/api/dataset/eegdash.dataset.DS005662.html
ds005697,PerceiveImagine,OpenNeuro,EEG,Healthy,Visual,Perception,51,0,1,51,69,1000,77.7,71.49,CC0,10.18112/openneuro.ds005697.v1.0.2,,https://eegdash.org/api/dataset/eegdash.dataset.DS005697.html
ds005841,EEG Experiment measuring ERPs in VR,OpenNeuro,EEG,Healthy,Visual,Perception,48,0,6,288,,512,21.6,7.89,CC0,10.18112/openneuro.ds005841.v1.0.0,10.31234/osf.io/sfyg6_v2,https://eegdash.org/api/dataset/eegdash.dataset.DS005841.html
ds006545,Reliability-Dubois2024,OpenNeuro,fNIRS,Healthy,Auditory,Perception,49,2,1,784,16464,4,,50.15,CC0,10.18112/openneuro.ds006545.v1.0.0,10.1038/s41598-024-68555-9,https://eegdash.org/api/dataset/eegdash.dataset.DS006545.html
ds006547,Visual EEG Study (BrainVision → BIDS),OpenNeuro,EEG,Healthy,Visual,Perception,31,1,1,31,64,500,39.2,18.92,CC0,10.18112/openneuro.ds006547.v1.0.0,10.1101/2025.08.09.669461,https://eegdash.org/api/dataset/eegdash.dataset.DS006547.html
ds006554,Social Observation EEG raw data,OpenNeuro,EEG,Healthy,Visual,Perception,47,0,1,47,64,500,28.2,13.02,CC0,10.18112/openneuro.ds006554.v1.0.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS006554.html
ds006629,SINGSING,OpenNeuro,MEG,Healthy,Auditory,Perception,19,0,2,38,339,250,,12.06,CC0,10.18112/openneuro.ds006629.v1.0.1,10.1007/s10548-025-01147-6,https://eegdash.org/api/dataset/eegdash.dataset.DS006629.html
ds007454,A common neural mechanism underlies experiences of passage of time,OpenNeuro,EEG,Healthy,Visual,Perception,42,0,1,42,64,1000,37.2,31.81,CC0,10.18112/openneuro.ds007454.v1.0.1,,https://eegdash.org/api/dataset/eegdash.dataset.DS007454.html
ds007473,High-Density Diffuse Optical Tomography Audiovisual Movie Viewing Dataset,OpenNeuro,fNIRS,Healthy,Multisensory,Perception,5,8,19,189,7030,10,51.1,38.98,CC0,10.18112/openneuro.ds007473.v1.0.0,10.1002/hbm.26684,https://eegdash.org/api/dataset/eegdash.dataset.DS007473.html
ds007541,ds007541,OpenNeuro,EEG,Healthy,Visual,Perception,32,2,3,960,,,,1.20,,,,https://eegdash.org/api/dataset/eegdash.dataset.DS007541.html
ds007721,Bone conducted responses using the parallel auditory brainstem response (pABR) paradigm,OpenNeuro,EEG,Healthy,Auditory,Perception,20,0,2,40,3,10000,42.8,23.63,CC0,10.18112/openneuro.ds007721.v1.0.1,10.1101/2025.10.07.680974,https://eegdash.org/api/dataset/eegdash.dataset.DS007721.html
ds007816,Visual Semantic Encoding and Identification of Naturalistic Movies via High-Density Diffuse Optical Tomography,OpenNeuro,fNIRS,Healthy,Multisensory,Perception,6,3,34,0,,,,138.18,CC0,10.18112/openneuro.ds007816.v1.1.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS007816.html
ds008092,Food-image categorization with consumer EEG (vegetarian vs. meat),OpenNeuro,EEG,Healthy,Visual,Perception,77,0,1,77,14,128,5.6,0.08,CC0,10.18112/openneuro.ds008092.v1.0.2,,https://eegdash.org/api/dataset/eegdash.dataset.DS008092.html
nm000118,Nakanishi2015 – SSVEP Nakanishi 2015 dataset,NEMAR,EEG,Healthy,Visual,Perception,9,1,1,9,8,256,2.1,0.07,Unknown,10.82901/nemar.nm000118,10.1371/journal.pone.0140703,https://eegdash.org/api/dataset/eegdash.dataset.NM000118.html
nm000119,Oikonomou2016 – SSVEP MAMEM 1 dataset,NEMAR,EEG,Healthy,Visual,Perception,11,1,1,47,256,250,6.2,5.75,ODC-By-1.0,10.82901/nemar.nm000119,10.48550/arxiv.1602.00904,https://eegdash.org/api/dataset/eegdash.dataset.NM000119.html
nm000121,Oikonomou2016 – SSVEP MAMEM 3 dataset,NEMAR,EEG,Healthy,Visual,Perception,11,1,1,110,14,128,4.6,0.13,ODC-By-1.0,10.82901/nemar.nm000121,10.48550/arxiv.1602.00904,https://eegdash.org/api/dataset/eegdash.dataset.NM000121.html
nm000122,Chen2017 – Single-flicker online SSVEP BCI dataset,NEMAR,EEG,Healthy,Visual,Perception,12,1,1,12,32,512,3.3,0.78,CC BY 4.0,10.82901/nemar.nm000122,10.1371/journal.pone.0178385,https://eegdash.org/api/dataset/eegdash.dataset.NM000122.html
nm000123,Kalunga2016 – SSVEP Exo dataset,NEMAR,EEG,Healthy,Visual,Perception,12,1,1,30,8,256,2.6,0.08,CC-BY-4.0,10.82901/nemar.nm000123,10.1016/j.neucom.2016.01.007,https://eegdash.org/api/dataset/eegdash.dataset.NM000123.html
nm000124,Han2024 – SSVEP fatigue dataset with two frequency paradigms,NEMAR,EEG,Healthy,Visual,Perception,24,2,1,48,64,1000,19.8,18.30,CC BY 4.0,10.82901/nemar.nm000124,10.1109/tnsre.2024.3380635,https://eegdash.org/api/dataset/eegdash.dataset.NM000124.html
nm000125,Lee2021 – SSVEP paradigm of the Mobile BCI dataset,NEMAR,EEG,Healthy,Visual,Perception,32,8,2,151,73,100,13.3,1.41,CC BY 4.0,10.82901/nemar.nm000125,10.1038/s41597-021-01094-4,https://eegdash.org/api/dataset/eegdash.dataset.NM000125.html
nm000126,Wang2016 – SSVEP Wang 2016 dataset,NEMAR,EEG,Healthy,Visual,Perception,34,1,1,34,64,250,14.5,3.35,CC-BY-4.0,10.82901/nemar.nm000126,10.1109/tnsre.2016.2627556,https://eegdash.org/api/dataset/eegdash.dataset.NM000126.html
nm000127,Kim2025 – 40-class beta-range SSVEP speller dataset,NEMAR,EEG,Healthy,Visual,Perception,40,6,1,240,31,1024,18.9,8.67,CC BY 4.0,10.82901/nemar.nm000127,10.1038/s41597-025-06032-2,https://eegdash.org/api/dataset/eegdash.dataset.NM000127.html
nm000128,Dong2023 – 59-subject 40-class SSVEP dataset,NEMAR,EEG,Healthy,Visual,Perception,59,1,1,59,8,250,14.2,0.42,CC BY-NC 4.0,10.82901/nemar.nm000128,10.26599/bsa.2023.9050020,https://eegdash.org/api/dataset/eegdash.dataset.NM000128.html
nm000129,Liu2020 – BETA SSVEP benchmark dataset,NEMAR,EEG,Healthy,Visual,Perception,70,1,1,70,64,250,13.0,3.01,Non-commercial research use,10.82901/nemar.nm000129,10.3389/fnins.2020.00627,https://eegdash.org/api/dataset/eegdash.dataset.NM000129.html
nm000130,Liu2022 – eldBETA SSVEP benchmark dataset for elderly population,NEMAR,EEG,Healthy,Visual,Perception,199,14,1,1400,64,1000,20.2,37.34,CC BY 4.0,10.82901/nemar.nm000130,10.1038/s41597-022-01372-9,https://eegdash.org/api/dataset/eegdash.dataset.NM000130.html
nm000133,Alljoined1,NEMAR,EEG,Healthy,Visual,Perception,8,2,1,13,64,512,,8.32,CC-BY-NC-ND-4.0,10.82901/nemar.nm000133,10.48550/arxiv.2404.05553,https://eegdash.org/api/dataset/eegdash.dataset.NM000133.html
nm000134,Alljoined-1.6M,NEMAR,EEG,Healthy,Visual,Perception,20,5,1,1525,32,256,129.5,9.47,CC-BY-NC-ND-4.0,10.82901/nemar.nm000134,10.48550/arxiv.2508.18571,https://eegdash.org/api/dataset/eegdash.dataset.NM000134.html
nm000157,Mainsah2025-B,NEMAR,EEG,ALS,Visual,Perception,19,8,1,543,16,256,28.7,1.30,CC-BY-4.0,10.13026/0byy-ry86,10.1007/978-3-642-21852-1_54,https://eegdash.org/api/dataset/eegdash.dataset.NM000157.html
nm000176,"BigP3BCI Study K — 9x8 adaptive/checkerboard, 2 sessions (5 healthy subjects)",NEMAR,EEG,Healthy,Visual,Perception,5,2,1,128,16,256,3.6,0.18,CC-BY-4.0,10.82901/nemar.nm000176,,https://eegdash.org/api/dataset/eegdash.dataset.NM000176.html
nm000186,BigP3BCI Study E — 6x6 checkerboard (8 healthy subjects),NEMAR,EEG,Healthy,Visual,Perception,8,1,1,88,16,256,2.4,0.11,CC-BY-4.0,10.82901/nemar.nm000186,,https://eegdash.org/api/dataset/eegdash.dataset.NM000186.html
nm000187,BigP3BCI Study N — 9x8 dry/wet electrode comparison (8 ALS subjects),NEMAR,EEG,ALS,Visual,Perception,8,2,1,160,16,256,8.2,0.37,CC-BY-4.0,10.82901/nemar.nm000187,10.1088/1741-2560/13/6/066018,https://eegdash.org/api/dataset/eegdash.dataset.NM000187.html
nm000196,c-VEP dataset from Thielen et al. (2015),NEMAR,EEG,Healthy,Visual,Perception,12,1,1,36,64,2048,2.6,3.76,CC0-1.0,,10.34973/1ecz-1232,https://eegdash.org/api/dataset/eegdash.dataset.NM000196.html
nm000200,BigP3BCI Study I — 9x8 checkerboard/performance-based (13 healthy subjects),NEMAR,EEG,Healthy,Visual,Perception,13,1,1,265,16,256,7.4,0.34,CC-BY-4.0,,,https://eegdash.org/api/dataset/eegdash.dataset.NM000200.html
nm000201,ERP paradigm of the Mobile BCI dataset,NEMAR,EEG,Healthy,Visual,Perception,33,10,2,205,73,500,22.1,8.68,CC BY 4.0,10.82901/nemar.nm000201,10.1038/s41597-021-01094-4,https://eegdash.org/api/dataset/eegdash.dataset.NM000201.html
nm000202,"P300 dataset BI2012 from a ""Brain Invaders"" experiment",NEMAR,EEG,Healthy,Visual,Perception,25,1,1,25,16,128,2.5,0.06,CC-BY-4.0,,10.1002/9781119332428.ch14,https://eegdash.org/api/dataset/eegdash.dataset.NM000202.html
nm000205,RSVP collaborative BCI dataset from Zheng et al 2020,NEMAR,EEG,Healthy,Visual,Perception,14,2,1,84,62,1000,8.5,5.69,CC-BY-4.0,,10.3389/fnins.2020.579469,https://eegdash.org/api/dataset/eegdash.dataset.NM000205.html
nm000214,c-VEP dataset from Thielen et al. (2021),NEMAR,EEG,Healthy,Visual,Perception,30,1,1,150,8,512,27.8,1.58,CC0-1.0,,10.34973/9txv-z787,https://eegdash.org/api/dataset/eegdash.dataset.NM000214.html
nm000215,"P300 dataset BI2014b from a ""Brain Invaders"" experiment",NEMAR,EEG,Healthy,Visual,Perception,38,1,1,38,32,512,2.4,0.42,CC-BY-4.0,,10.3390/computers9040092,https://eegdash.org/api/dataset/eegdash.dataset.NM000215.html
nm000216,"P300 dataset BI2015a from a ""Brain Invaders"" experiment",NEMAR,EEG,Healthy,Visual,Perception,43,3,1,129,32,512,11.7,2.08,CC-BY-4.0,,10.3390/computers9040092,https://eegdash.org/api/dataset/eegdash.dataset.NM000216.html
nm000217,"P300 dataset BI2015b from a ""Brain Invaders"" experiment",NEMAR,EEG,Healthy,Visual,Perception,44,1,1,176,32,512,26.1,4.64,CC-BY-4.0,,10.3390/computers9040092,https://eegdash.org/api/dataset/eegdash.dataset.NM000217.html
nm000218,BigP3BCI Study H — 9x8 checkerboard with gaze conditions (16 healthy subjects),NEMAR,EEG,Healthy,Visual,Perception,16,1,1,372,16,256,7.4,0.34,CC-BY-4.0,,,https://eegdash.org/api/dataset/eegdash.dataset.NM000218.html
nm000232,THINGS-EEG2: A large and rich EEG dataset for modeling human visual object recognition,NEMAR,EEG,Healthy,Visual,Perception,10,4,5,638,63,1000,87.3,259.28,CC-BY 4.0,10.82901/nemar.nm000232,10.1016/j.neuroimage.2022.119754,https://eegdash.org/api/dataset/eegdash.dataset.NM000232.html
nm000236,Dataset of an EEG-based BCI experiment in Virtual Reality using P300,NEMAR,EEG,Healthy,Visual,Perception,21,2,1,5040,16,512,8.2,1.05,CC-BY-4.0,10.82901/nemar.nm000236,10.3390/s25072305,https://eegdash.org/api/dataset/eegdash.dataset.NM000236.html
nm000238,"SparrKULee: A Speech-Evoked Auditory Response Repository from KU Leuven, Containing the EEG of 85 Participants",NEMAR,EEG,Healthy,Auditory,Perception,88,11,3,1599,,,,0.00,,10.82901/nemar.nm000238,,https://eegdash.org/api/dataset/eegdash.dataset.NM000238.html
nm000239,P-ary m-sequence-based c-VEP dataset from Martínez-Cagigal et al. (2023),NEMAR,EEG,Healthy,Visual,Perception,16,5,1,1280,16,600,30.2,1.83,CC-BY-NC-SA-4.0,10.82901/nemar.nm000239,,https://eegdash.org/api/dataset/eegdash.dataset.NM000239.html
nm000240,Checkerboard m-sequence-based c-VEP dataset from,NEMAR,EEG,Healthy,Visual,Perception,16,8,1,766,16,256,26.8,1.48,CC-BY-NC-SA-4.0,10.82901/nemar.nm000240,10.3389/fnhum.2023.1288438,https://eegdash.org/api/dataset/eegdash.dataset.NM000240.html
nm000242,Visual imagery EEG dataset from Gao et al 2026,NEMAR,EEG,Healthy,Visual,Perception,31,4,4,250,32,1000,197.0,80.97,CC-BY-NC-ND-4.0,10.82901/nemar.nm000242,10.1038/s41597-025-06512-5,https://eegdash.org/api/dataset/eegdash.dataset.NM000242.html
nm000247,BigP3BCI Study S1 — 9x8 face/house paradigm (10 healthy subjects),NEMAR,EEG,Healthy,Visual,Perception,10,1,1,120,32,256,5.6,0.50,CC-BY-4.0,,10.1088/1741-2552/aaff22,https://eegdash.org/api/dataset/eegdash.dataset.NM000247.html
nm000248,BigP3BCI Study L — 6x6 multi-paradigm (11 ALS subjects),NEMAR,EEG,ALS,Visual,Perception,11,1,1,330,16,256,18.1,0.82,CC-BY-4.0,,10.1177/1550059417737443,https://eegdash.org/api/dataset/eegdash.dataset.NM000248.html
nm000254,Naturalistic viewing: An open-access dataset using simultaneous EEG-fMRI,NEMAR,EEG,Healthy,Visual,Perception,22,3,12,942,64,5000,108.7,274.89,,,10.1038/s41597-023-02458-8,https://eegdash.org/api/dataset/eegdash.dataset.NM000254.html
nm000260,"Van Veen, Barachant & Andreev 2012 — Building Brain Invaders: EEG data of an experimental validation (BI2012)",NEMAR,EEG,Healthy,Visual,Perception,23,1,1,92,17,128,14.2,0.33,CC-BY-4.0,10.82901/nemar.nm000260,10.1002/9781119332428.ch14,https://eegdash.org/api/dataset/eegdash.dataset.NM000260.html
nm000263,Visual object ERP EEG dataset (Kaneshiro et al. 2015),NEMAR,EEG,Healthy,Visual,Perception,10,1,1,10,124,62,8.8,3.65,CC-BY-3.0,10.82901/nemar.nm000263,,https://eegdash.org/api/dataset/eegdash.dataset.NM000263.html
nm000264,"Vaineau, Barachant & Andreev 2013 — Brain Invaders Adaptive versus Non-Adaptive P300 Brain-Computer Interface dataset (BI2013a)",NEMAR,EEG,Healthy,Visual,Perception,24,8,1,292,16,512,20.6,1.84,CC-BY-1.0,10.5281/zenodo.1494163,10.1002/9781119332428.ch14,https://eegdash.org/api/dataset/eegdash.dataset.NM000264.html
nm000273,OpenBMI SSVEP EEG dataset (Lee et al. 2019),NEMAR,EEG,Healthy,Visual,Perception,54,2,1,108,62,1000,40.6,77.74,CC-BY-4.0,10.82901/nemar.nm000273,,https://eegdash.org/api/dataset/eegdash.dataset.NM000273.html
nm000277,"Mainsah et al. 2025 — bigP3BCI: An Open, Diverse and Machine Learning Ready P300-based Brain-Computer Interface Dataset (Study G)",NEMAR,EEG,Healthy,Visual,Perception,20,1,1,320,16,256,7.6,0.35,CC-BY-4.0,10.13026/0byy-ry86,10.1007/978-3-319-25190-5_8,https://eegdash.org/api/dataset/eegdash.dataset.NM000277.html
nm000301,"Mainsah et al. 2025 — bigP3BCI: An Open, Diverse and Machine Learning Ready P300-based Brain-Computer Interface Dataset (Study D)",NEMAR,EEG,Healthy,Visual,Perception,17,1,1,307,32,256,8.6,0.77,CC-BY-4.0,10.13026/0byy-ry86,10.1609/aaai.v40i48.42219,https://eegdash.org/api/dataset/eegdash.dataset.NM000301.html
nm000310,"Guttmann-Flury et al. 2025 (SSVEP) — Dataset combining EEG, eye-tracking, and high-speed video for ocular activity analysis across BCI paradigms",NEMAR,EEG,Healthy,Visual,Perception,11,3,1,26,65,1000,3.2,2.22,CC0,10.1038/s41597-025-04861-9,10.1038/s41597-025-04861-9,https://eegdash.org/api/dataset/eegdash.dataset.NM000310.html
nm000323,Lee et al. 2019 (ERP) — EEG dataset and OpenBMI toolbox for three BCI paradigms: an investigation into BCI illiteracy,NEMAR,EEG,Healthy,Visual,Perception,54,2,1,432,66,1000,116.2,141.39,GPL-3.0,10.82901/nemar.nm000323,,https://eegdash.org/api/dataset/eegdash.dataset.NM000323.html
nm000326,"Mainsah et al. 2025 — bigP3BCI: An Open, Diverse and Machine Learning Ready P300-based Brain-Computer Interface Dataset (Study C)",NEMAR,EEG,Healthy,Visual,Perception,19,1,1,341,32,256,14.7,1.32,CC-BY-4.0,10.13026/0byy-ry86,10.1609/aaai.v40i48.42219,https://eegdash.org/api/dataset/eegdash.dataset.NM000326.html
nm000334,Schrag2026Pediatric: pediatric SSVEP-BCI dataset in children and adolescents,NEMAR,EEG,Healthy,Visual,Perception,41,1,1,76,16,256,9.0,1.86,CC-BY-4.0,10.82901/nemar.nm000334,10.21203/rs.3.rs-9347306/v1,https://eegdash.org/api/dataset/eegdash.dataset.NM000334.html
nm000340,"Mainsah et al. 2025 — bigP3BCI: An Open, Diverse and Machine Learning Ready P300-based Brain-Computer Interface Dataset (Study J)",NEMAR,EEG,Healthy,Visual,Perception,20,1,1,502,16,256,9.9,0.45,CC-BY-4.0,10.13026/0byy-ry86,10.1609/aaai.v40i48.42219,https://eegdash.org/api/dataset/eegdash.dataset.NM000340.html
nm000342,CastillosCVEP40,NEMAR,EEG,Healthy,Visual,Perception,12,1,1,12,32,500,0.8,0.15,CC-BY-4.0,10.1016/j.neuroimage.2023.120446,10.1016/j.neuroimage.2023.120446,https://eegdash.org/api/dataset/eegdash.dataset.NM000342.html
nm000345,CastillosBurstVEP40,NEMAR,EEG,Healthy,Visual,Perception,12,1,1,12,32,500,0.8,0.15,CC-BY-4.0,10.1016/j.neuroimage.2023.120446,10.1016/j.neuroimage.2023.120446,https://eegdash.org/api/dataset/eegdash.dataset.NM000345.html
nm000351,"Mainsah et al. 2025 — bigP3BCI: An Open, Diverse and Machine Learning Ready P300-based Brain-Computer Interface Dataset (Study P)",NEMAR,EEG,ALS,Visual,Perception,19,2,1,228,32,256,17.7,1.60,CC-BY-4.0,10.13026/0byy-ry86,10.1609/aaai.v40i48.42219,https://eegdash.org/api/dataset/eegdash.dataset.NM000351.html
nm000355,Stolk et al. 2018 FieldTrip iEEG protocol dataset (SubjectUCI29): authors' preprocessed ECoG+SEEG epochs,NEMAR,iEEG,Epilepsy,Auditory,Perception,1,0,1,1,152,5000,0.0,0.31,CC-BY-SA-4.0,10.82901/nemar.nm000355,10.1038/s41596-018-0009-6,https://eegdash.org/api/dataset/eegdash.dataset.NM000355.html
nm000356,"Bellier et al. 2023 Pink Floyd music listening ECoG: authors' high-frequency activity (HFA, 70-150 Hz) for 29 patients",NEMAR,iEEG,Epilepsy,Auditory,Perception,29,0,1,29,250,100,1.5,0.60,CC-BY-4.0,10.82901/nemar.nm000356,10.1371/journal.pbio.3002176,https://eegdash.org/api/dataset/eegdash.dataset.NM000356.html
nm000403,"Face-selective ventral occipito-temporal responses to fast periodic visual stimulation, SEEG (Jonas et al., 2016) (derivative)",NEMAR,iEEG,Epilepsy,Visual,Perception,28,0,2,56,256,512,2.1,5.79,CC0-1.0,10.82901/nemar.nm000403,10.1073/pnas.1522033113,https://eegdash.org/api/dataset/eegdash.dataset.NM000403.html
on000117,"Multisubject, multimodal face processing",NEMAR,MEG,Healthy,Visual,Perception,17,9,2,104,394,1100,,181.94,CC0,10.82901/nemar.on000117,10.1038/sdata.2015.1,https://eegdash.org/api/dataset/eegdash.dataset.ON000117.html
on000246,MEG-BIDS Brainstorm data sample,NEMAR,MEG,Healthy,Auditory,Perception,2,0,2,3,340,2400,0.2,2.46,CC0,10.82901/nemar.on000246,10.3389/fnins.2019.00076,https://eegdash.org/api/dataset/eegdash.dataset.ON000246.html
on002001,Rivalry_Tagging,NEMAR,MEG,Healthy,Visual,Perception,11,7,2,69,,2400,,87.69,PD,10.82901/nemar.on002001,10.1167/19.10.131,https://eegdash.org/api/dataset/eegdash.dataset.ON002001.html
on002218,Auditory and Visual Rhythm Omission EEG,NEMAR,EEG,Healthy,Multisensory,Perception,18,0,1,18,32,256,16.5,2.09,CC0,10.82901/nemar.on002218,10.1101/2020.11.29.402701,https://eegdash.org/api/dataset/eegdash.dataset.ON002218.html
on002712,Numbers and Letters,NEMAR,MEG,Healthy,Visual,Perception,25,0,1,82,361,1000,24.1,332.76,CC0,10.82901/nemar.on002712,10.1016/j.cortex.2020.03.030,https://eegdash.org/api/dataset/eegdash.dataset.ON002712.html
on002718,Face processing EEG dataset for EEGLAB,NEMAR,EEG,Healthy,Visual,Perception,18,0,1,18,74,250,14.8,4.62,CC0,10.82901/nemar.on002718,10.1038/sdata.2015.1,https://eegdash.org/api/dataset/eegdash.dataset.ON002718.html
on002814,A Multimodal Neuroimaging Dataset to Study Spatiotemporal Dynamics of Visual Processing in Humans,NEMAR,EEG,Healthy,Visual,Perception,21,1,1,168,68,1200,19.1,52.15,CC0,10.82901/nemar.on002814,10.1101/2022.05.12.491595,https://eegdash.org/api/dataset/eegdash.dataset.ON002814.html
on003082,Auditory Cortex Mapping Dataset,NEMAR,MEG,Healthy,Auditory,Perception,2,2,2,3,306,12000,0.3,16.64,CC0,10.82901/nemar.on003082,10.1162/imag_a_00355,https://eegdash.org/api/dataset/eegdash.dataset.ON003082.html
on003104,MNE-somato-data-bids (anonymized),NEMAR,MEG,Healthy,Tactile,Perception,1,0,1,1,316,300,0.2,0.76,CC0,10.82901/nemar.on003104,10.21105/joss.09148,https://eegdash.org/api/dataset/eegdash.dataset.ON003104.html
on003343,Disentangling the percepts of illusory movement and sensory stimulation during tendon vibration in the EEG,NEMAR,EEG,Healthy,Tactile,Perception,20,1,1,59,20,500,6.4,0.70,CC0,10.82901/nemar.on003343,10.1016/j.neuroimage.2021.118431,https://eegdash.org/api/dataset/eegdash.dataset.ON003343.html
on003352,[![DOI](https://img.shields.io/badge/DOI-10.82901%2Fnemar.on003352-blue)](https://doi.org/10.82901/nemar.on003352),NEMAR,MEG,Healthy,Visual,Perception,18,2,1,138,323,1000,52.3,230.09,CC0,10.82901/nemar.on003352,10.1038/s41467-022-28249-0,https://eegdash.org/api/dataset/eegdash.dataset.ON003352.html
on003392,NeuroSpin hMT+ Localizer DATA (MEG & aMRI),NEMAR,MEG,Healthy,Visual,Perception,12,11,2,33,320,2000,1.2,10.82,CC0,10.82901/nemar.on003392,10.1016/j.neuroimage.2014.02.017,https://eegdash.org/api/dataset/eegdash.dataset.ON003392.html
on003505,VEPCON: Source imaging of high-density visual evoked potentials with multi-scale brain parcellations and connectomes,NEMAR,EEG,Healthy,Visual,Perception,19,0,2,37,128,2048,10.6,62.46,CC0,10.82901/nemar.on003505,10.1038/s41597-021-01116-1,https://eegdash.org/api/dataset/eegdash.dataset.ON003505.html
on003633,ForrestGump-MEG,NEMAR,MEG,Healthy,Multisensory,Perception,12,8,2,96,409,1200,22.0,165.97,CC0,10.82901/nemar.on003633,10.1101/2021.06.04.446837,https://eegdash.org/api/dataset/eegdash.dataset.ON003633.html
on003645,Face processing MEEG dataset with HED annotation,NEMAR,EEG/MEG,Healthy,Visual,Perception,19,8,2,224,404,1100,0.1,114.16,CC0,10.82901/nemar.on003645,10.1038/sdata.2015.1,https://eegdash.org/api/dataset/eegdash.dataset.ON003645.html
on003688,Open multimodal iEEG-fMRI dataset from naturalistic stimulation with a short audiovisual film,NEMAR,iEEG,Epilepsy,Multisensory,Perception,51,1,2,107,177,2048,9.2,16.42,CC0,10.82901/nemar.on003688,10.1101/2021.06.09.447733,https://eegdash.org/api/dataset/eegdash.dataset.ON003688.html
on003774,Music Listening- Genre EEG dataset (MUSIN-G),NEMAR,EEG,Healthy,Auditory,Perception,20,12,1,240,129,1000,8.6,10.86,CC0,10.82901/nemar.on003774,10.1016/j.dib.2022.108663,https://eegdash.org/api/dataset/eegdash.dataset.ON003774.html
on003825,"Human electroencephalography recordings from 50 subjects for 22,248 images from 1,854 object concepts",NEMAR,EEG,Healthy,Visual,Perception,50,0,1,50,128,1000,,64.60,CC0,10.82901/nemar.on003825,10.1101/2021.06.03.447008,https://eegdash.org/api/dataset/eegdash.dataset.ON003825.html
on003846,Prediction Error,NEMAR,EEG,Healthy,Multisensory,Perception,19,5,1,50,64,500,22.7,12.19,CC0,10.82901/nemar.on003846,10.1145/3290605.3300657,https://eegdash.org/api/dataset/eegdash.dataset.ON003846.html
on003885,Capacity for movement is an organisational principle in object representations: EEG data from Experiment 1,NEMAR,EEG,Healthy,Visual,Perception,24,0,1,24,128,1000,,88.27,CC0,10.82901/nemar.on003885,10.31234/osf.io/3x2qh,https://eegdash.org/api/dataset/eegdash.dataset.ON003885.html
on003887,Capacity for movement is an organisational principle in object representations: EEG data from Experiment 2,NEMAR,EEG,Healthy,Visual,Perception,24,0,1,24,128,1000,,86.63,CC0,10.82901/nemar.on003887,10.1146/annurev-vision-100120-025301,https://eegdash.org/api/dataset/eegdash.dataset.ON003887.html
on003922,Multisensory Correlation Detector,NEMAR,MEG,Healthy,Multisensory,Perception,14,9,3,164,342,1000,16.5,81.29,CC0,10.82901/nemar.on003922,10.1038/s41467-022-29687-6,https://eegdash.org/api/dataset/eegdash.dataset.ON003922.html
on004011,The nature of neural object representations during dynamic occlusion,NEMAR,MEG,Healthy,Visual,Perception,22,0,1,132,309,1200,39.5,276.68,CC0,10.82901/nemar.on004011,10.1016/j.cortex.2022.04.009,https://eegdash.org/api/dataset/eegdash.dataset.ON004011.html
on004018,EEG recordings for 200 object images presented in RSVP sequences at 5Hz or 20Hz,NEMAR,EEG,Healthy,Visual,Perception,16,0,1,32,63,1000,,11.34,CC0,10.82901/nemar.on004018,10.1016/j.neuroimage.2018.12.046,https://eegdash.org/api/dataset/eegdash.dataset.ON004018.html
on004107,MIND DATA,NEMAR,MEG,Healthy,Multisensory,Perception,9,15,6,89,318,1793,23.1,82.90,CC0,10.82901/nemar.on004107,10.1016/j.ics.2006.12.095,https://eegdash.org/api/dataset/eegdash.dataset.ON004107.html
on004194,Visual ECoG dataset,NEMAR,iEEG,Epilepsy,Visual,Perception,14,5,7,209,265,2048,6.3,62.15,CC0,10.82901/nemar.on004194,10.1523/jneurosci.1812-21.2022,https://eegdash.org/api/dataset/eegdash.dataset.ON004194.html
on004200,Temporal Scaling,NEMAR,EEG,Healthy,Visual,Perception,20,0,1,20,37,1000,14.1,7.74,CC0,10.82901/nemar.on004200,10.1101/2020.12.11.421180,https://eegdash.org/api/dataset/eegdash.dataset.ON004200.html
on004229,amnoise,NEMAR,MEG,Dyslexia,Auditory,Perception,2,1,2,3,332,1200,0.3,1.91,CC0,10.82901/nemar.on004229,10.1016/j.nicl.2021.102578,https://eegdash.org/api/dataset/eegdash.dataset.ON004229.html
on004252,Rotation-tolerant representations elucidate the time course of high-level object processing,NEMAR,EEG,Healthy,Visual,Perception,16,0,1,16,128,1000,10.7,19.62,CC0,10.82901/nemar.on004252,10.31234/osf.io/wp73u,https://eegdash.org/api/dataset/eegdash.dataset.ON004252.html
on004256,Encoding of Sound Source Elevation in Human Cortex,NEMAR,EEG,Healthy,Auditory,Perception,53,0,2,53,64,500,42.3,19.52,CC0,10.82901/nemar.on004256,10.1523/jneurosci.2530-17.2018,https://eegdash.org/api/dataset/eegdash.dataset.ON004256.html
on004306,EEG Semantic Imagination and Perception Dataset,NEMAR,EEG,Healthy,Multisensory,Perception,12,3,1,15,128,1024,18.2,84.95,CC0,10.82901/nemar.on004306,10.1038/s41597-023-02287-9,https://eegdash.org/api/dataset/eegdash.dataset.ON004306.html
on004356,Subcortical responses to music and speech are alike while cortical responses diverge,NEMAR,EEG,Healthy,Auditory,Perception,22,0,1,24,34,10000,,228.80,CC0,10.82901/nemar.on004356,10.1038/s41598-023-50438-0,https://eegdash.org/api/dataset/eegdash.dataset.ON004356.html
on004357,Features-EEG,NEMAR,EEG,Healthy,Visual,Perception,16,0,1,16,63,1000,,74.69,CC0,10.82901/nemar.on004357,10.1371/journal.pcbi.1011760,https://eegdash.org/api/dataset/eegdash.dataset.ON004357.html
on004367,Meta-rdk: Raw EEG data,NEMAR,EEG,Schizophrenia spectrum,Visual,Perception,40,0,1,40,68,1200,24.8,30.04,CC0,10.82901/nemar.on004367,10.1038/s41537-023-00333-4,https://eegdash.org/api/dataset/eegdash.dataset.ON004367.html
on004368,Meta-rdk: Preprocessed EEG data,NEMAR,EEG,Schizophrenia spectrum,Visual,Perception,39,2,1,40,63,128,8.5,1.05,CC0,10.82901/nemar.on004368,10.1038/s41537-023-00333-4,https://eegdash.org/api/dataset/eegdash.dataset.ON004368.html
on004381,Intraoperative EEG dataset during medianus-tibialis stimulation with 8 different rates,NEMAR,EEG,Unknown,Tactile,Perception,18,4,1,437,10,20000,11.8,13.28,CC0,10.82901/nemar.on004381,10.1016/j.clinph.2023.03.008,https://eegdash.org/api/dataset/eegdash.dataset.ON004381.html
on004388,Somatosensory evoked potentials in the human spinal cord to mixed nerve stimulation,NEMAR,EEG,Healthy,Tactile,Perception,40,0,3,399,115,10000,43.5,732.88,CC0,10.82901/nemar.on004388,10.1371/journal.pbio.3002828,https://eegdash.org/api/dataset/eegdash.dataset.ON004388.html
on004389,Somatosensory evoked potentials in the human spinal cord to mixed and sensory nerve stimulation,NEMAR,EEG,Healthy,Tactile,Perception,26,0,4,260,90,10000,30.7,404.26,CC0,10.82901/nemar.on004389,10.1371/journal.pbio.3002828,https://eegdash.org/api/dataset/eegdash.dataset.ON004389.html
on004517,EEG recordings for semantic decoding of imagined animals and tools during auditory imagery task,NEMAR,EEG,Healthy,Visual,Perception,7,0,1,7,80,2048,7.7,13.61,CC0,10.82901/nemar.on004517,10.1038/s41597-025-04967-0,https://eegdash.org/api/dataset/eegdash.dataset.ON004517.html
on004563,Vicarious touch: overlapping neural patterns between seeing and feeling touch,NEMAR,EEG,Healthy,Multisensory,Perception,40,3,1,119,64,2048,57.3,185.20,CC0,10.82901/nemar.on004563,10.1101/2022.06.21.497107,https://eegdash.org/api/dataset/eegdash.dataset.ON004563.html
on004587,IllusionGameEEG_data,NEMAR,EEG,Healthy,Visual,Perception,103,1,1,114,64,10000,25.5,235.52,CC0,10.82901/nemar.on004587,,https://eegdash.org/api/dataset/eegdash.dataset.ON004587.html
on004603,Visual Attribute-Specific Contextual Trajectory Paradigm,NEMAR,EEG,Healthy,Visual,Perception,37,0,1,37,65,1024,30.7,42.02,CC0,10.82901/nemar.on004603,10.1016/j.cortex.2023.08.004,https://eegdash.org/api/dataset/eegdash.dataset.ON004603.html
on004745,8-Channel SSVEP EEG Dataset with Artifact Trials,NEMAR,EEG,Healthy,Visual,Perception,6,0,1,6,8,1000,1.8,0.25,CC0,10.82901/nemar.on004745,10.1109/embc46164.2021.9629771,https://eegdash.org/api/dataset/eegdash.dataset.ON004745.html
on004973,An fNIRS dataset for driving risk cognition of passengers in highly automated driving scenarios,NEMAR,fNIRS,Healthy,Visual,Perception,20,0,12,222,16,50,50.1,2.49,CC0,10.82901/nemar.on004973,10.1038/s41597-024-03353-6,https://eegdash.org/api/dataset/eegdash.dataset.ON004973.html
on004980,EEG data set for a architectural affordances task,NEMAR,EEG,Healthy,Visual,Perception,17,0,1,17,64,500,36.8,16.99,CC0,10.82901/nemar.on004980,10.3389/fnhum.2022.833528,https://eegdash.org/api/dataset/eegdash.dataset.ON004980.html
on004995,The Time-Course of Food Representation in the Human Brain,NEMAR,EEG,Healthy,Visual,Perception,20,0,1,20,,,,29.64,CC0,10.82901/nemar.on004995,10.1101/2021.05.24.445376,https://eegdash.org/api/dataset/eegdash.dataset.ON004995.html
on005021,Tilt Illusion by Phase,NEMAR,EEG,Healthy,Visual,Perception,36,0,1,36,72,1024,47.5,89.34,CC0,10.82901/nemar.on005021,10.1016/j.cub.2024.03.014,https://eegdash.org/api/dataset/eegdash.dataset.ON005021.html
on005087,rapid-hemifield-object-eeg,NEMAR,EEG,Healthy,Visual,Perception,20,0,3,60,63,1000,12.5,63.18,CC0,10.82901/nemar.on005087,10.31234/osf.io/a3bpd,https://eegdash.org/api/dataset/eegdash.dataset.ON005087.html
on005106,200 Objects Infants EEG,NEMAR,EEG,Healthy,Visual,Perception,42,0,1,42,33,500,0.0,13.55,CC0,10.82901/nemar.on005106,10.31234/osf.io/dzrkq,https://eegdash.org/api/dataset/eegdash.dataset.ON005106.html
on005107,FACE-DEC,NEMAR,MEG,Healthy,Visual,Perception,21,2,1,350,65,1000,31.6,29.63,CC0,10.82901/nemar.on005107,10.1523/jneurosci.2237-23.2024,https://eegdash.org/api/dataset/eegdash.dataset.ON005107.html
on005131,Evoked responses to elevated sounds,NEMAR,EEG,Healthy,Auditory,Perception,58,2,2,63,64,500,52.0,24.00,CC0,10.82901/nemar.on005131,10.1101/2023.05.03.539222,https://eegdash.org/api/dataset/eegdash.dataset.ON005131.html
on005280,223 By BP,NEMAR,EEG,Healthy,Tactile,Perception,223,3,1,669,64,1000,98.8,147.72,CC0,10.82901/nemar.on005280,10.1016/j.xcrm.2022.100846,https://eegdash.org/api/dataset/eegdash.dataset.ON005280.html
on005284,26 By Biosemi,NEMAR,EEG,Healthy,Tactile,Perception,26,0,1,26,64,2048,2.4,4.75,CC0,10.82901/nemar.on005284,10.2147/jpr.s212080,https://eegdash.org/api/dataset/eegdash.dataset.ON005284.html
on005285,29 By ANT,NEMAR,EEG,Healthy,Tactile,Perception,29,4,1,116,32,1000,26.7,29.20,CC0,10.82901/nemar.on005285,10.1136/gpsych-2023-101164,https://eegdash.org/api/dataset/eegdash.dataset.ON005285.html
on005286,30 By ANT,NEMAR,EEG,Healthy,Tactile,Perception,30,0,1,30,32,1000,21.2,20.78,CC0,10.82901/nemar.on005286,10.1038/s41597-025-05900-1,https://eegdash.org/api/dataset/eegdash.dataset.ON005286.html
on005289,39 By BP,NEMAR,EEG,Healthy,Tactile,Perception,39,5,1,195,64,1000,16.6,23.74,CC0,10.82901/nemar.on005289,10.1111/nyas.14587,https://eegdash.org/api/dataset/eegdash.dataset.ON005289.html
on005291,65 By ANT,NEMAR,EEG,Healthy,Tactile,Perception,65,0,1,65,32,1000,47.7,46.10,CC0,10.82901/nemar.on005291,10.1038/s41597-025-05900-1,https://eegdash.org/api/dataset/eegdash.dataset.ON005291.html
on005292,142 by Biosemi,NEMAR,EEG,Healthy,Tactile,Perception,142,3,1,426,64,2048,64.3,124.60,CC0,10.82901/nemar.on005292,10.1038/s41597-025-05900-1,https://eegdash.org/api/dataset/eegdash.dataset.ON005292.html
on005293,95 By BP,NEMAR,EEG,Healthy,Tactile,Perception,95,6,1,570,60,1000,234.0,322.45,CC0,10.82901/nemar.on005293,10.1038/s41597-025-05900-1,https://eegdash.org/api/dataset/eegdash.dataset.ON005293.html
on005307,Laser-evoked potentials in the human spinal cord and cortex,NEMAR,EEG,Healthy,Tactile,Perception,7,0,1,73,110,10000,1.6,19.96,CC0,10.82901/nemar.on005307,10.1371/journal.pbio.3002828,https://eegdash.org/api/dataset/eegdash.dataset.ON005307.html
on005340,Fundamental frequency predominantly drives talker differences in auditory brainstem responses to continuous speech,NEMAR,EEG,Healthy,Auditory,Perception,15,0,1,15,2,10000,35.3,20.56,CC0,10.82901/nemar.on005340,10.1121/10.0034329,https://eegdash.org/api/dataset/eegdash.dataset.ON005340.html
on005406,EEG frequency tagging reveals the integration of dissimilar observed actions,NEMAR,EEG,Healthy,Visual,Perception,29,0,1,29,64,1000,15.5,14.24,CC0,10.82901/nemar.on005406,10.1016/j.cortex.2024.10.015,https://eegdash.org/api/dataset/eegdash.dataset.ON005406.html
on005408,The effect of speech masking on the human subcortical response to continuous speech,NEMAR,EEG,Healthy,Auditory,Perception,25,0,1,29,2,10000,56.9,40.64,CC0,10.82901/nemar.on005408,10.1523/eneuro.0561-24.2025,https://eegdash.org/api/dataset/eegdash.dataset.ON005408.html
on005415,Numbers,NEMAR,iEEG,Epilepsy,Multisensory,Perception,13,0,1,13,266,2000,4.2,14.45,CC0,10.82901/nemar.on005415,10.1016/j.enbuild.2019.109690,https://eegdash.org/api/dataset/eegdash.dataset.ON005415.html
on005473,29 By BP,NEMAR,EEG,Healthy,Tactile,Perception,29,2,1,58,64,1000,14.6,25.74,CC0,10.82901/nemar.on005473,10.1523/jneurosci.1355-14.2014,https://eegdash.org/api/dataset/eegdash.dataset.ON005473.html
on005586,Electroencephalographic responses to the number of objects in partially occluded and uncovered scenes,NEMAR,EEG,Healthy,Visual,Perception,23,0,1,23,63,1000,33.5,30.79,CC0,10.82901/nemar.on005586,10.1162/jocn_a_02264,https://eegdash.org/api/dataset/eegdash.dataset.ON005586.html
on005624,Color Change Detection Task,NEMAR,iEEG,Healthy,Visual,Perception,24,4,1,35,228,1024,11.4,14.77,CC0,10.82901/nemar.on005624,10.1101/2022.06.13.496029,https://eegdash.org/api/dataset/eegdash.dataset.ON005624.html
on005628,Dataset of Visual and Audiovisual Stimuli in Virtual Reality from the Edzna Archaeological Site,NEMAR,EEG,Healthy,Multisensory,Perception,102,0,1,306,8,250,21.0,0.66,CC0,10.82901/nemar.on005628,10.1038/s41597-023-02577-2,https://eegdash.org/api/dataset/eegdash.dataset.ON005628.html
on005642,illusory-face-eeg,NEMAR,EEG,Healthy,Visual,Perception,21,0,1,21,68,1024,18.4,34.41,CC0,10.82901/nemar.on005642,10.31234/osf.io/vrtbx_v1,https://eegdash.org/api/dataset/eegdash.dataset.ON005642.html
on005648,Mapping object space dimensions: new insights from temporal dynamics,NEMAR,EEG,Healthy,Visual,Perception,21,0,1,21,64,2048,11.6,38.11,CC0,10.82901/nemar.on005648,10.1162/imag.a.1051,https://eegdash.org/api/dataset/eegdash.dataset.ON005648.html
on005672,PerceiveImagine,NEMAR,EEG,Healthy,Multisensory,Perception,3,0,1,3,69,1000,4.6,4.55,CC0,10.82901/nemar.on005672,,https://eegdash.org/api/dataset/eegdash.dataset.ON005672.html
on005810,NOD-MEG,NEMAR,MEG,Healthy,Visual,Perception,31,24,2,305,409,1200,25.5,230.97,CC0,10.82901/nemar.on005810,10.1038/s41597-025-05174-7,https://eegdash.org/api/dataset/eegdash.dataset.ON005810.html
on005811,NOD-EEG,NEMAR,EEG,Healthy,Visual,Perception,19,4,1,448,66,1000,23.7,26.11,CC0,10.82901/nemar.on005811,10.1038/s41597-025-05174-7,https://eegdash.org/api/dataset/eegdash.dataset.ON005811.html
on005815,"A Human EEG
Dataset for Multisensory Perception and Mental
Imagery",NEMAR,EEG,Healthy,Multisensory,Perception,20,2,3,103,31,1000,4.0,10.64,CC0,10.82901/nemar.on005815,,https://eegdash.org/api/dataset/eegdash.dataset.ON005815.html
on005953,iEEG_visual,NEMAR,iEEG,Epilepsy,Visual,Perception,2,1,1,3,118,3052,0.2,0.67,CC0,10.82901/nemar.on005953,10.1093/cercor/bhu091,https://eegdash.org/api/dataset/eegdash.dataset.ON005953.html
on005964,FRESH Audio Dataset,NEMAR,fNIRS,Healthy,Auditory,Perception,17,1,1,17,66,5,6.1,0.07,CC0,10.82901/nemar.on005964,10.1101/2021.11.19.469225,https://eegdash.org/api/dataset/eegdash.dataset.ON005964.html
on006012,A geometric shape regularity effect in the human brain: MEG dataset,NEMAR,MEG,Healthy,Visual,Perception,21,15,2,193,336,1000,15.6,76.31,CC0,10.82901/nemar.on006012,10.1101/2024.03.13.584141,https://eegdash.org/api/dataset/eegdash.dataset.ON006012.html
on006374,Expectation effects on repetition suppression in nociception,NEMAR,EEG,Healthy,Tactile,Perception,36,0,2,167,35,2000,14.7,45.90,CC0,10.82901/nemar.on006374,10.1101/2025.07.11.664149,https://eegdash.org/api/dataset/eegdash.dataset.ON006374.html
on006394,Electrophysiological markers of surprise-induced failures of visual and auditory awareness,NEMAR,EEG,Healthy,Multisensory,Perception,33,0,2,60,16,125,17.7,0.56,CC0,10.82901/nemar.on006394,10.31234/osf.io/evfxa,https://eegdash.org/api/dataset/eegdash.dataset.ON006394.html
on006735,Chimeric music reveals an interaction of pitch and time in electrophysiological signatures of music encoding,NEMAR,EEG,Healthy,Auditory,Perception,27,0,1,27,63,10000,,207.11,CC0,10.82901/nemar.on006735,10.1101/2024.11.04.621689,https://eegdash.org/api/dataset/eegdash.dataset.ON006735.html
on006817,Visual Attribute-Specific Contextual Trajectory Paradigm 2.0,NEMAR,EEG,Healthy,Visual,Perception,34,0,1,34,65,1024,21.7,12.26,CC0,10.82901/nemar.on006817,10.1101/2025.08.18.670829,https://eegdash.org/api/dataset/eegdash.dataset.ON006817.html
on007028,Auditory Cortex Macaque Monkey DISC Data,NEMAR,EEG,Healthy,Auditory,Perception,3,1,1,3,,20000,,14.88,CC0,10.82901/nemar.on007028,10.1068/ic938,https://eegdash.org/api/dataset/eegdash.dataset.ON007028.html
on007069,PURSUE MMN Auditory Oddball,NEMAR,EEG,Healthy,Auditory,Perception,281,0,1,281,32,500,54.9,13.34,CC0,10.82901/nemar.on007069,10.1016/j.neuroimage.2020.117465,https://eegdash.org/api/dataset/eegdash.dataset.ON007069.html
on007096,PURSUE N170 Face Perception,NEMAR,EEG,Healthy,Visual,Perception,292,0,1,292,32,500,51.8,12.50,CC0,10.82901/nemar.on007096,10.1016/j.neuroimage.2020.117465,https://eegdash.org/api/dataset/eegdash.dataset.ON007096.html
on007162,Adaptive recruitment of cortex-wide recurrence for visual object recognition (EEG),NEMAR,EEG,Healthy,Visual,Perception,34,1,1,69,63,1000,71.8,65.68,CC0,10.82901/nemar.on007162,10.1101/2025.10.17.682937,https://eegdash.org/api/dataset/eegdash.dataset.ON007162.html
on007172,EEG-Asymmetries Dataset,NEMAR,EEG,Healthy,Visual,Perception,100,0,6,501,32,1000,51.0,11.85,CC0,10.82901/nemar.on007172,10.1080/1357650x.2025.2591660,https://eegdash.org/api/dataset/eegdash.dataset.ON007172.html
on007175,FFR-active-listening,NEMAR,EEG,Healthy,Auditory,Perception,41,0,1,41,65,5000,46.9,237.89,CC0,10.82901/nemar.on007175,,https://eegdash.org/api/dataset/eegdash.dataset.ON007175.html
on007222,Visual Occlusions with Treadmill Walking Speeds EEG,NEMAR,EEG,Healthy,Visual,Perception,15,0,5,75,265,500,3.8,3.56,CC0,10.82901/nemar.on007222,10.1162/imag.a.1039,https://eegdash.org/api/dataset/eegdash.dataset.ON007222.html
on007353,HAD-MEEG,NEMAR,EEG/MEG,Healthy,Visual,Perception,32,11,2,473,409,1200,44.8,237.30,CC0,10.82901/nemar.on007353,10.1155/2020/8837615,https://eegdash.org/api/dataset/eegdash.dataset.ON007353.html
on007655,MorseEEG-ATP,NEMAR,EEG,Healthy,Auditory,Perception,32,0,2,64,62,600,20.0,15.63,CC0,10.82901/nemar.on007655,,https://eegdash.org/api/dataset/eegdash.dataset.ON007655.html
on007895,Auditory Streaming and Interoception,NEMAR,EEG,Healthy,Auditory,Perception,22,0,2,44,3,10000,18.0,7.78,CC0,10.82901/nemar.on007895,,https://eegdash.org/api/dataset/eegdash.dataset.ON007895.html
on007949,Auditory Streaming and Interoception,NEMAR,EEG,Healthy,Auditory,Perception,22,0,2,44,3,10000,18.0,7.78,CC0,10.82901/nemar.on007949,,https://eegdash.org/api/dataset/eegdash.dataset.ON007949.html
on007964,Disentangling objects' contextual associations from perceptual and conceptual attributes using time-resolved neural decoding,NEMAR,EEG,Healthy,Visual,Perception,19,0,1,19,128,1000,10.9,20.24,CC0,10.82901/nemar.on007964,,https://eegdash.org/api/dataset/eegdash.dataset.ON007964.html
on008065,Optimizing parameters for multiband ABRs to continuous speech,NEMAR,EEG,Healthy,Auditory,Perception,62,0,3,65,3,10000,132.4,101.31,CC0,10.82901/nemar.on008065,,https://eegdash.org/api/dataset/eegdash.dataset.ON008065.html
on008083,Hierarchical Priors in Perceptual Uncertainty and Psychosis Proneness - A Random-Dot Kinematogram task with low- and high-level priors,NEMAR,EEG,Healthy,Multisensory,Perception,43,1,1,43,31,1000,42.1,9.41,CC0,10.82901/nemar.on008083,,https://eegdash.org/api/dataset/eegdash.dataset.ON008083.html
on008257,EEG Moments Dataset (EMD),NEMAR,EEG,Healthy,Multisensory,Perception,6,8,1,768,128,1000,,225.16,CC0,10.82901/nemar.on008257,,https://eegdash.org/api/dataset/eegdash.dataset.ON008257.html
ds004582,FakeFaceEmo_data,OpenNeuro,EEG,Healthy,Visual,Perception/Affect,73,1,1,73,64,10000,34.2,315.92,CC0,10.18112/openneuro.ds004582.v1.0.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS004582.html
on004347,Symmetry perception and affective responses: a combined EEG/EMG study,NEMAR,EEG,Healthy,Visual,Perception/Affect,24,0,1,24,72,512,6.4,2.89,CC0,10.82901/nemar.on004347,10.1016/j.neuropsychologia.2012.10.003,https://eegdash.org/api/dataset/eegdash.dataset.ON004347.html
ds007521,The effect of hunger and state preferences on the neural processing of food images,OpenNeuro,EEG,Healthy,Visual,Perception/Attention,23,2,1,46,64,100,,52.69,CC0,10.18112/openneuro.ds007521.v1.0.1,10.1101/2025.09.09.674354,https://eegdash.org/api/dataset/eegdash.dataset.DS007521.html
nm000132,ERP CORE,NEMAR,EEG,Healthy,Multisensory,Perception/Attention,40,0,6,240,33,1024,37.7,18.81,CC-BY-4.0,10.82901/nemar.nm000132,10.31234/osf.io/4azqm,https://eegdash.org/api/dataset/eegdash.dataset.NM000132.html
on006171,"EEG data during three near-threshold visual detection tasks: a no-cue task, a noninformative cue task (50% validity), and an informative cue task (100% validity)",NEMAR,EEG,Healthy,Visual,Perception/Attention,36,0,3,104,144,1024,42.4,72.83,CC0,10.82901/nemar.on006171,10.1111/psyp.14525,https://eegdash.org/api/dataset/eegdash.dataset.ON006171.html
on007663,CrossModal Study,NEMAR,MEG,Healthy,Multisensory,Perception/Attention,27,0,1,59,334,,,141.81,CC0,10.82901/nemar.on007663,10.7554/elife.106050.3,https://eegdash.org/api/dataset/eegdash.dataset.ON007663.html
on004579,Interval Timing Task,NEMAR,EEG,Parkinson's,Visual,Perception/Clinical,139,0,1,139,66,500,55.7,25.90,CC0,10.82901/nemar.on004579,10.1101/2022.07.26.22278079,https://eegdash.org/api/dataset/eegdash.dataset.ON004579.html
on005506,Healthy Brain Network (HBN) EEG - Release 2,NEMAR,EEG,Psychiatric (transdiagnostic),Visual,Perception/Clinical,150,0,10,1405,129,500,127.5,120.13,CC-BY-SA 4.0,10.82901/nemar.on005506,10.1101/2024.10.03.615261,https://eegdash.org/api/dataset/eegdash.dataset.ON005506.html
on007012,FOODEEG: An open dataset of human electroencephalographic and behavioural responses to food images,NEMAR,EEG,Healthy,Visual,Perception/Decision-making,117,2,1,118,65,512,,97.85,CC0,10.82901/nemar.on007012,10.1101/2025.11.07.687287,https://eegdash.org/api/dataset/eegdash.dataset.ON007012.html
on006897,No effect of rhythmic visual stimulation on experimental pain perception,NEMAR,EEG,Healthy,Visual,Perception/Intervention,41,0,1,41,63,500,57.5,26.08,CC0,10.82901/nemar.on006897,10.1038/s41558-021-01058-x,https://eegdash.org/api/dataset/eegdash.dataset.ON006897.html
on005507,Healthy Brain Network (HBN) EEG - Release 3,NEMAR,EEG,Psychiatric (transdiagnostic),Visual,Perception/Learning,184,0,10,1812,129,500,158.8,149.65,CC-BY-SA 4.0,10.82901/nemar.on005507,10.1101/2024.10.03.615261,https://eegdash.org/api/dataset/eegdash.dataset.ON005507.html
on005509,Healthy Brain Network (HBN) EEG - Release 5,NEMAR,EEG,Psychiatric (transdiagnostic),Visual,Perception/Learning,330,0,10,3326,129,500,255.3,240.71,CC-BY-SA 4.0,10.82901/nemar.on005509,10.1101/2024.10.03.615261,https://eegdash.org/api/dataset/eegdash.dataset.ON005509.html
on002680,Go-nogo categorization and detection task,NEMAR,EEG,Healthy,Visual,Perception/Memory,14,2,1,350,31,1000,20.8,9.90,CC0,10.82901/nemar.on002680,10.1016/j.cogbrainres.2003.11.010,https://eegdash.org/api/dataset/eegdash.dataset.ON002680.html
on005346,Naturalistic fMRI and MEG recordings during viewing of a reality TV show,NEMAR,MEG,Healthy,Multisensory,Perception/Memory,30,0,3,90,66,1000,20.4,120.45,CC0,10.82901/nemar.on005346,10.1038/s41597-025-06110-5,https://eegdash.org/api/dataset/eegdash.dataset.ON005346.html
on007615,LDAEP and resting-state EEG in healthy women,NEMAR,EEG,Healthy,Auditory,Perception/Resting-state,69,0,2,192,68,2048,18.5,37.20,CC0,10.82901/nemar.on007615,10.3389/fnhum.2025.1647425,https://eegdash.org/api/dataset/eegdash.dataset.ON007615.html
ds006525,Resting EEG,OpenNeuro,EEG,Healthy,No stimulus,Resting-state,34,0,1,34,129,250,,3.22,CC0,10.18112/openneuro.ds006525.v1.0.0,10.1016/j.neuroimage.2022.119461,https://eegdash.org/api/dataset/eegdash.dataset.DS006525.html
ds007477,TimeSeries BIDS converted,OpenNeuro,fNIRS,Healthy,No stimulus,Resting-state,18,2,1,36,1,10,,1.64,CC0,10.18112/openneuro.ds007477.v1.0.1,10.1371/journal.pone.0072425,https://eegdash.org/api/dataset/eegdash.dataset.DS007477.html
ds007667,Grupos Pre and Post bids,OpenNeuro,EEG,Healthy,No stimulus,Resting-state,55,2,20,110,21,200,23.5,0.66,CC0,10.18112/openneuro.ds007667.v1.0.0,,https://eegdash.org/api/dataset/eegdash.dataset.DS007667.html
ds008462,Elena Resting-State MEG Pilot Dataset,OpenNeuro,MEG,Epilepsy,No stimulus,Resting-state,38,1,1,40,460,1200,5.6,26.78,CC0,10.18112/openneuro.ds008462.v1.0.2,,https://eegdash.org/api/dataset/eegdash.dataset.DS008462.html
nm000179,LEMON: MPI Leipzig Mind-Brain-Body EEG (Resting State),NEMAR,EEG,Healthy,No stimulus,Resting-state,215,0,1,215,62,2500,62.4,136.29,CC BY 4.0,10.1038/sdata.2018.308,10.1038/sdata.2018.308,https://eegdash.org/api/dataset/eegdash.dataset.NM000179.html
nm000221,Alphawaves dataset,NEMAR,EEG,Healthy,No stimulus,Resting-state,19,1,1,19,16,512,1.0,0.09,CC-BY-4.0,,10.3390/s25072305,https://eegdash.org/api/dataset/eegdash.dataset.NM000221.html
nm000341,"Cattan, Rodrigues & Congedo 2019 — Passive Head-Mounted Display Music-Listening EEG dataset (PHMD)",NEMAR,EEG,Healthy,Multisensory,Resting-state,12,1,1,12,16,512,2.7,0.24,CC-BY-4.0,10.5281/zenodo.2617084,10.2312/vriphys.20181064,https://eegdash.org/api/dataset/eegdash.dataset.NM000341.html
nm000390,"Brain criticality predicts individual levels of inter-areal synchronization (Fusca, Siebenhuehner, Wang et al., 2023): SEEG/MEG PLV and DFA (derivative)",NEMAR,iEEG,Unknown,No stimulus,Resting-state,71,0,1,136,,,,0.00,CC0-1.0,10.82901/nemar.nm000390,,https://eegdash.org/api/dataset/eegdash.dataset.NM000390.html
nm000396,"Developmental ECoG: resting-state electrocorticography from 13 epilepsy patients aged 3-33 years (Miles, Weaver, Webb, Ojemann 2025)",NEMAR,iEEG,Epilepsy,No stimulus,Resting-state,13,0,1,13,165,4800,1.8,4.91,CC-BY-NC-4.0,10.82901/nemar.nm000396,10.1152/jn.00435.2025,https://eegdash.org/api/dataset/eegdash.dataset.NM000396.html
on000247,MEG-BIDS OMEGA RestingState_sample,NEMAR,MEG,Healthy,No stimulus,Resting-state,6,6,2,10,330,2400,1.0,11.27,CC0,10.82901/nemar.on000247,10.1016/j.neuroimage.2015.04.028,https://eegdash.org/api/dataset/eegdash.dataset.ON000247.html
on002181,CRYPTO and PROVIDE EEG Baseline Data,NEMAR,EEG,Healthy,Visual,Resting-state,226,0,1,226,125,500,7.7,0.16,CC0,10.82901/nemar.on002181,10.1101/447722,https://eegdash.org/api/dataset/eegdash.dataset.ON002181.html
on003478,EEG: Depression rest,NEMAR,EEG,Depression,No stimulus,Resting-state,122,0,1,243,67,500,23.4,11.43,CC0,10.82901/nemar.on003478,10.1162/cpsy_a_00024,https://eegdash.org/api/dataset/eegdash.dataset.ON003478.html
on003775,SRM Resting-state EEG,NEMAR,EEG,Healthy,No stimulus,Resting-state,111,2,1,153,64,1024,10.2,22.24,CC0,10.82901/nemar.on003775,10.1016/j.dib.2022.108647,https://eegdash.org/api/dataset/eegdash.dataset.ON003775.html
on004012,BRAR_NQ,NEMAR,MEG,Healthy,Auditory,Resting-state,30,0,10,294,383,1000,15.0,84.11,CC0,10.82901/nemar.on004012,10.1007/978-981-287-778-9_15,https://eegdash.org/api/dataset/eegdash.dataset.ON004012.html
on004577,Dataset containing resting EEG for a sample of 103 normal infants in the first year of life,NEMAR,EEG,Healthy,No stimulus,Resting-state,103,4,1,130,24,200,23.0,0.68,CC0,10.82901/nemar.on004577,10.1016/j.earlhumdev.2011.05.010,https://eegdash.org/api/dataset/eegdash.dataset.ON004577.html
on004635,Gaffrey Lab Infant Microstates Reliability,NEMAR,EEG,Healthy,Multisensory,Resting-state,48,0,1,48,129,1000,16.8,32.82,CC0,10.82901/nemar.on004635,10.1007/s10548-024-01043-5,https://eegdash.org/api/dataset/eegdash.dataset.ON004635.html
on004902,A Resting-state EEG Dataset for Sleep Deprivation,NEMAR,EEG,Healthy,No stimulus,Resting-state,71,2,2,218,61,5000,18.1,8.90,CC0,10.82901/nemar.on004902,10.1038/s41597-024-03268-2,https://eegdash.org/api/dataset/eegdash.dataset.ON004902.html
on005305,EEG Resting-state Microstates Correlates of Executive Functions,NEMAR,EEG,Healthy,No stimulus,Resting-state,165,0,1,165,64,2048,14.1,6.89,CC0,10.82901/nemar.on005305,10.1016/j.cortex.2024.05.019,https://eegdash.org/api/dataset/eegdash.dataset.ON005305.html
on005385,Resting-state EEG data before and after cognitive activity across the adult lifespan and a 5-year follow-up,NEMAR,EEG,Healthy,No stimulus,Resting-state,608,2,2,3264,64,1000,169.4,79.53,CC0,10.82901/nemar.on005385,10.2196/32352,https://eegdash.org/api/dataset/eegdash.dataset.ON005385.html
on005416,Fatigue Characterization of EEG under Mixed Reality Stereo Vision,NEMAR,EEG,Healthy,Visual,Resting-state,23,0,1,23,64,1000,24.7,22.87,CC0,10.82901/nemar.on005416,10.3390/brainsci14111126,https://eegdash.org/api/dataset/eegdash.dataset.ON005416.html
on005420,Resting state EEG with closed eyes and open eyes in females from 60 to 80 years old,NEMAR,EEG,Healthy,No stimulus,Resting-state,37,0,2,72,20,500,5.4,0.39,CC0,10.82901/nemar.on005420,,https://eegdash.org/api/dataset/eegdash.dataset.ON005420.html
on005486,PREDICT,NEMAR,EEG,Unknown,No stimulus,Resting-state,159,5,1,445,,25000,,398.40,CC0,10.82901/nemar.on005486,10.1145/2939672.2939785,https://eegdash.org/api/dataset/eegdash.dataset.ON005486.html
on005670,SEEG Resting State Recording,NEMAR,iEEG,Epilepsy,No stimulus,Resting-state,2,0,1,2,238,2000,0.2,0.74,CC0,10.82901/nemar.on005670,,https://eegdash.org/api/dataset/eegdash.dataset.ON005670.html
on006269,Tethered EEG Recordings in Syngap1 rats,NEMAR,EEG,Other clinical,No stimulus,Resting-state,24,2,2,40,33,1000,240.0,114.54,CC0,10.82901/nemar.on006269,10.1016/j.celrep.2024.114733,https://eegdash.org/api/dataset/eegdash.dataset.ON006269.html
on006923,Dataset of Electroencephalograms of Juvenile Offenders,NEMAR,EEG,Healthy,No stimulus,Resting-state,140,0,1,280,128,128,37.3,8.73,CC0,10.82901/nemar.on006923,10.1037/e452852008-259,https://eegdash.org/api/dataset/eegdash.dataset.ON006923.html
on007176,Longitudinal EEG Test-Retest Reliability in Healthy Individuals,NEMAR,EEG,Healthy,No stimulus,Resting-state,45,5,2,300,60,1000,26.2,22.62,CC0,10.82901/nemar.on007176,10.1016/j.bspc.2026.109484,https://eegdash.org/api/dataset/eegdash.dataset.ON007176.html
on007358,A subset of large-scale EEG dataset (India + Tanzania),NEMAR,EEG,Healthy,No stimulus,Resting-state,2000,0,3,5887,74,256,271.2,17.26,CC0,10.82901/nemar.on007358,10.1523/eneuro.0006-25.2025,https://eegdash.org/api/dataset/eegdash.dataset.ON007358.html
on007609,Resting-State EEG and Trait Anxiety,NEMAR,EEG,Healthy,No stimulus,Resting-state,51,0,1,51,256,500,4.1,15.07,CC0,10.82901/nemar.on007609,10.1162/imag.a.44,https://eegdash.org/api/dataset/eegdash.dataset.ON007609.html
on007719,Cambridge_data_resting,NEMAR,fNIRS,Healthy,No stimulus,Resting-state,65,0,1,65,3456,13,,9.27,CC0,10.82901/nemar.on007719,,https://eegdash.org/api/dataset/eegdash.dataset.ON007719.html
on007987,Raw resting-state EEG dataset with alternating eyes-open and eyes-closed recordings in healthy adults,NEMAR,EEG,Healthy,No stimulus,Resting-state,43,2,1,162,144,2048,14.5,40.97,CC0,10.82901/nemar.on007987,,https://eegdash.org/api/dataset/eegdash.dataset.ON007987.html
ds004148,A test-retest resting and cognitive state EEG dataset,OpenNeuro,EEG,Healthy,No stimulus,Resting-state/Memory,60,3,5,900,61,500,75.0,100.12,CC0,10.18112/openneuro.ds004148.v1.0.0,10.1038/s41597-022-01607-9,https://eegdash.org/api/dataset/eegdash.dataset.DS004148.html
ds006377,InclusionStudy,OpenNeuro,fNIRS,Healthy,No stimulus,Resting-state/Motor,115,0,6,3795,52,10,,1.48,CC0,10.18112/openneuro.ds006377.v1.0.2,10.1002/uog.22088,https://eegdash.org/api/dataset/eegdash.dataset.DS006377.html
ds006695,Validation of Sleep Staging with Forehead EEG Patch,OpenNeuro,EEG,Healthy,No stimulus,Sleep,19,0,1,19,3,500,164.3,10.05,CC0,10.18112/openneuro.ds006695.v1.0.2,10.3389/frsle.2024.1349537,https://eegdash.org/api/dataset/eegdash.dataset.DS006695.html
nm000111,ISRUC-Sleep: A comprehensive public dataset for sleep researchers.,NEMAR,EEG,Other clinical,No stimulus,Sleep,118,2,1,126,24,200,936.3,18.65,n/a,10.82901/nemar.nm000111,,https://eegdash.org/api/dataset/eegdash.dataset.NM000111.html
nm000225,PhysioNet 2018 Challenge: Sleep Arousal Detection PSG (Training),NEMAR,EEG,Other clinical,No stimulus,Sleep,1983,2,1,1983,13,200,15261.2,430.72,Open Data Commons Attribution License v1.0,10.13026/6phb-r450,10.22489/cinc.2018.049,https://eegdash.org/api/dataset/eegdash.dataset.NM000225.html
nm000287,"Muse Sleep-Onset EEG — EEG/EMG Foundation Challenge 2026, Track 03",NEMAR,EEG,Healthy,No stimulus,Sleep,203,5,1,540,4,128,157.5,1.16,CC-BY-NC-SA-4.0,10.82901/nemar.nm000287,,https://eegdash.org/api/dataset/eegdash.dataset.NM000287.html
nm000398,"Wakeful and sleep-like states in subdural ECoG (Pahwa et al., 2015): 4 patients, 64-channel grids",NEMAR,iEEG,Epilepsy,No stimulus,Sleep,4,0,2,23,64,512,13.6,9.44,CC0-1.0,10.82901/nemar.nm000398,10.1371/journal.pone.0142947,https://eegdash.org/api/dataset/eegdash.dataset.NM000398.html
on004348,Ear-EEG Sleep Monitoring 2017 (EESM17),NEMAR,EEG,Healthy,No stimulus,Sleep,9,1,2,18,34,200,17.5,13.21,CC0,10.82901/nemar.on004348,10.1186/s12938-017-0400-5,https://eegdash.org/api/dataset/eegdash.dataset.ON004348.html
on004551,iEEG on children during slow wave sleep,NEMAR,iEEG,Epilepsy,No stimulus,Sleep,114,3,1,125,148,1000,,74.02,CC0,10.82901/nemar.on004551,10.1038/s41467-023-42091-y,https://eegdash.org/api/dataset/eegdash.dataset.ON004551.html
on005127,AMRI 16-N-0031 sleep1,NEMAR,EEG,Healthy,No stimulus,Sleep,16,2,1,234,66,5000,175.0,2422.38,CC0,10.82901/nemar.on005127,,https://eegdash.org/api/dataset/eegdash.dataset.ON005127.html
on005178,Ear-EEG Sleep Monitoring 2023 (EESM23),NEMAR,EEG,Healthy,No stimulus,Sleep,10,12,1,140,13,250,1012.5,95.11,CC0,10.82901/nemar.on005178,10.1038/s41597-025-04579-8,https://eegdash.org/api/dataset/eegdash.dataset.ON005178.html
on005185,Ear-EEG Sleep Monitoring 2019 (EESM19),NEMAR,EEG,Healthy,No stimulus,Sleep,20,16,3,356,25,500,13.7,841.01,CC0,10.82901/nemar.on005185,10.1038/s41598-019-53115-3,https://eegdash.org/api/dataset/eegdash.dataset.ON005185.html
on005207,Surrey cEEGrid sleep data set,NEMAR,EEG,Healthy,No stimulus,Sleep,20,1,1,39,27,250,422.6,74.21,CC0,10.82901/nemar.on005207,10.1111/jsr.12786,https://eegdash.org/api/dataset/eegdash.dataset.ON005207.html
on005555,The Bitbrain Open Access Sleep (BOAS) dataset,NEMAR,EEG,Healthy,No stimulus,Sleep,128,0,1,256,16,256,2002.6,35.92,CC0,10.82901/nemar.on005555,10.1111/j.1365-2869.2008.00700.x,https://eegdash.org/api/dataset/eegdash.dataset.ON005555.html
on006107,iEEG_Neural_spatial_volatility,NEMAR,iEEG,Epilepsy,No stimulus,Sleep,166,2,1,167,164,1000,16.5,12.78,CC0,10.82901/nemar.on006107,10.1212/wnl.0000000000213906,https://eegdash.org/api/dataset/eegdash.dataset.ON006107.html
on006366,Mouse Sleep Staging Validation dataset (MSSV),NEMAR,EEG,Healthy,No stimulus,Sleep,92,0,1,148,5,128,2163.3,6.53,CC0,10.82901/nemar.on006366,10.1093/sleepadvances/zpaf025,https://eegdash.org/api/dataset/eegdash.dataset.ON006366.html
on007118,iEEG_comprehensive_HFA_model_part1,NEMAR,iEEG,Epilepsy,No stimulus,Sleep,65,1,1,82,144,1000,44.2,36.32,CC0,10.82901/nemar.on007118,10.64898/2025.12.17.25342490,https://eegdash.org/api/dataset/eegdash.dataset.ON007118.html
on007119,iEEG_comprehensive_HFA_model_part3,NEMAR,iEEG,Epilepsy,No stimulus,Sleep,103,1,1,106,180,1000,41.8,34.98,CC0,10.82901/nemar.on007119,10.64898/2025.12.17.25342490,https://eegdash.org/api/dataset/eegdash.dataset.ON007119.html
on007120,iEEG_comprehensive_HFA_model_part2,NEMAR,iEEG,Epilepsy,No stimulus,Sleep,65,1,1,70,164,1000,41.9,35.45,CC0,10.82901/nemar.on007120,10.64898/2025.12.17.25342490,https://eegdash.org/api/dataset/eegdash.dataset.ON007120.html
nm000185,Sleep-EDF Expanded: Whole-Night PSG Recordings,NEMAR,EEG,Healthy,No stimulus,Sleep/Intervention,100,2,1,197,7,100,3849.0,8.72,ODbL v1.0,10.13026/C2X676,10.1109/10.867928,https://eegdash.org/api/dataset/eegdash.dataset.NM000185.html
ds006576,The role of REM sleep in neural differentiation of memories in the hippocampus,OpenNeuro,EEG,Healthy,No stimulus,Sleep/Memory,67,0,1,67,73,512,116.7,697.76,CC0,10.18112/openneuro.ds006576.v1.0.5,10.1162/jocn.a.82,https://eegdash.org/api/dataset/eegdash.dataset.DS006576.html
on003574,Reward biases spontaneous neural reactivation during sleep,NEMAR,EEG,Healthy,No stimulus,Sleep/Memory,18,0,1,18,69,500,30.1,19.29,CC0,10.82901/nemar.on003574,10.1038/s41467-021-24357-5,https://eegdash.org/api/dataset/eegdash.dataset.ON003574.html
nm000362,MNI Open iEEG Atlas: normal intracranial EEG in wakefulness and sleep (processed 200 Hz atlas clips),NEMAR,iEEG,Epilepsy,No stimulus,Sleep/Resting-state,106,0,4,535,59,200,38.1,3.43,CC-BY-NC-4.0,10.82901/nemar.nm000362,10.1093/brain/awy035,https://eegdash.org/api/dataset/eegdash.dataset.NM000362.html
on003768,Simultaneous EEG and fMRI signals during sleep from humans,NEMAR,EEG,Healthy,No stimulus,Sleep/Resting-state,33,0,2,255,,,,92.84,CC0,10.82901/nemar.on003768,10.1002/hbm.20428,https://eegdash.org/api/dataset/eegdash.dataset.ON003768.html
nm000150,Liu2025 - NEMAR Dataset,NEMAR,EEG,Unknown,Unknown,Unknown,0,0,0,0,,,,0.00,,,,https://eegdash.org/api/dataset/eegdash.dataset.NM000150.html
nm000153,Langer et al. 2017 — Multimodal Resource for Studying Information Processing in the Developing Brain (MIPDB),NEMAR,EEG,Healthy,Unknown,Unknown,113,0,20,3447,,,,0.00,CC-BY-NC-SA-3.0,10.82901/nemar.nm000153,,https://eegdash.org/api/dataset/eegdash.dataset.NM000153.html
on002791,DataSet1,NEMAR,EEG,Healthy,Unknown,Unknown,23,2,0,92,257,1000,13.5,50.56,CC0,10.82901/nemar.on002791,10.1038/s41597-021-00821-1,https://eegdash.org/api/dataset/eegdash.dataset.ON002791.html
on003078,PROBE iEEG,NEMAR,iEEG,Epilepsy,Unknown,Unknown,6,0,1,72,,,,11.76,CC0,10.82901/nemar.on003078,10.1126/science.abb0184,https://eegdash.org/api/dataset/eegdash.dataset.ON003078.html
on004851,HID,NEMAR,EEG,Healthy,Unknown,Unknown,66,0,1,66,72,2048,18.6,60.77,CC0,10.82901/nemar.on004851,,https://eegdash.org/api/dataset/eegdash.dataset.ON004851.html
on005274,UV_EEG,NEMAR,EEG,Healthy,Unknown,Unknown,22,0,1,22,6,500,0.9,0.08,CC0,10.82901/nemar.on005274,,https://eegdash.org/api/dataset/eegdash.dataset.ON005274.html
on007180,Exo-EEG Experiment,NEMAR,EEG,Healthy,Unknown,Unknown,25,0,1,25,63,500,34.7,15.76,CC0,10.82901/nemar.on007180,10.1016/b978-0-12-811140-6.00001-1,https://eegdash.org/api/dataset/eegdash.dataset.ON007180.html
on007666,Grupos Pre and Post bids,NEMAR,EEG,Healthy,Visual,Unknown,55,2,20,110,21,200,23.7,0.66,CC0,10.82901/nemar.on007666,,https://eegdash.org/api/dataset/eegdash.dataset.ON007666.html
on007714,Cambridge_data,NEMAR,fNIRS,Unknown,Visual,Unknown,64,0,1,64,864,5,,1.34,CC0,10.82901/nemar.on007714,,https://eegdash.org/api/dataset/eegdash.dataset.ON007714.html

